Deformed Amplituhedra and Interpolating Anomalous Dimensions on the Coulomb Branch

We study planar four-point scattering amplitudes on the Coulomb branch of $\mathcal N=4$ super Yang--Mills theory, focusing on multi-parameter families of massive kinematics. We extend the deformed Amplituhedron construction of \cite{Arkani-Hamed:2023epq,Flieger:2025ekn} to general external kinematics characterized by a six-parameter embedding-space Gram matrix. We show that copositivity constraints on the inverse Gram matrix control the real geometry and restrict the numerator of the two-loop canonical form to the span of the two planar double-box structures expected for the scattering amplitude. We then specialize to a three-parameter massive configuration and evaluate the relevant one- and two-loop integrals using differential equations directly in four dimensions, obtaining analytic expressions in terms of multiple polylogarithms. We investigate multiscale infrared limits of the proposed two-loop amplitude and find exponentiation through two loops. The kinematic family contains the limits governed by the cusp and octagon anomalous dimensions and interpolates between them through the walking anomalous dimension introduced in~\cite{Alday:2026cpk}. Our result reproduces the one-loop interpolation and fixes the two-loop coefficients in their proposed all-loop ansatz. Interestingly, our results suggest that the walking anomalous dimension may be entirely determined through all loop orders by the cusp and octagon anomalous dimensions.

==> anc/README.txt <==
Ancillary files

Run the examples from this directory in a fresh Mathematica kernel.
Use exact inputs, such as 1/4 rather than 0.25.

basis.m
  Get["basis.m"] returns the 15 masters in the paper's order.
  G with four or nine integer arguments denotes the integral family I.

letters.m
  Get["letters.m"]; letters[x,y,z]
  Returns W1,...,W20. W1,...,W6 are the one-loop alphabet.

boundary.m
  Get["boundary.m"] returns the 15 boundary values at z=0.

box.m
  Get["box.m"]; runBoxChecks[]
  f5GPL gives the symbolic pure box; f5 evaluates it.
  M1 is the one-loop amplitude coefficient, without g^2.
  The independent parameter check uses NIntegrate.

doublebox.m
  Get["doublebox.m"];
  f15 and B2 give symbolic GPL expressions. B2 is calB_s^(2), including its kinematic numerator. Exchange x and y for the t channel.
  B2Feynman evaluates the parameter integral with NIntegrate.
  B2N evaluates the GPL expression.
  runDoubleBoxChecks["/path/to/ginsh"] compares these two evaluations.
  GiNaC is required only for numerical evaluation of the two-loop GPLs.

doubleboxsymbol.m
  Get["doubleboxsymbol.m"] loads doubleBoxSymbol and doubleBoxTest.
  Each term is {coefficient,{letter indices}}, in first-to-last order.

The numerical reference chamber is 0<x,y<1 and 0<=z<2 Sqrt[x y].
The double-box GPL functions require x!=y; take the diagonal by continuity.
The boundary formulas use principal branches for 0<x<y<1.


==> anc/basis.m <==
(* Pure 15-master basis for the three-parameter two-loop double box.

   Conventions
   -----------
   G[a1,a2,a3,a4] is the one-loop integral I_{a1,a2,a3,a4}.
   G[a1,a2,a3,a4,b1,b2,b3,b4,c] is the two-loop integral
   I_{a1,a2,a3,a4,b1,b2,b3,b4,c}.  The code uses G because Mathematica
   reserves I for the imaginary unit.

   The ordering is
     (f1 | f2,f3,f4 | f5,...,f11 | f12,f13,f14 | f15),
   with uniform transcendental weights (0 | 1,1,1 | 2^7 | 3^3 | 4).

   On the initial Euclidean sheet 0<x,y<1, 0<z<2 Sqrt[x y],
   chi=i Sqrt[4 x y-z^2] and Delta=Sqrt[(1+x)^2 (1+y)^2-4 z^2]>0.
   In particular f3(x,y,0)=i Pi. When continuing outside this chamber,
   transport both roots continuously in basisReadable before applying
   kinematicRules; principal square roots at the endpoint need not agree.

   Get["basis.m"] returns the fully explicit 15-component list basis.
   basisReadable keeps the abbreviations used below for inspection.
*)

ClearAll[f, basis, basisReadable, chi, Delta, Px, Py, Q, aux, wt2ints, c8vec,
  c11vec, kinematicRules, supportingPolynomialRules];

kinematicRules = {chi -> Sqrt[-4*x*y + z^2], Delta -> Sqrt[(1 + x)^2*(1 + y)^2 - 4*z^2], 
 Px -> (1 + x)^2*y - z^2, Py -> x*(1 + y)^2 - z^2, Q -> x + y + x^2*y + x*y^2 - z^2};

(* Repeated irreducible polynomials used only to shorten c8vec and c11vec. *)
supportingPolynomialRules = {aux[1] -> x + 2*x^2 + x^3 + 2*x*y^2 + 4*x^2*y^2 + 2*x^3*y^2 + x*y^4 + 2*x^2*y^4 + 
   x^3*y^4 - 4*x*z^2 - y*z^2 + 2*x*y*z^2 - x^2*y*z^2 - 4*x*y^2*z^2 + z^4, 
 aux[2] -> -x + y + x^2*y - 2*x*y^2 + y^3 + x^2*y^3 - x*y^4 + z^2 - 2*y*z^2 + y^2*z^2, 
 aux[3] -> -(x*y) + 2*x^3*y - x^5*y + y^2 - x^2*y^2 - x^4*y^2 + x^6*y^2 - 3*x*y^3 + 
   6*x^3*y^3 - 3*x^5*y^3 + 2*y^4 - 2*x^2*y^4 - 2*x^4*y^4 + 2*x^6*y^4 - 3*x*y^5 + 
   6*x^3*y^5 - 3*x^5*y^5 + y^6 - x^2*y^6 - x^4*y^6 + x^6*y^6 - x*y^7 + 2*x^3*y^7 - 
   x^5*y^7 - x*z^2 - 2*x^2*z^2 - x^3*z^2 + y*z^2 + 4*x*y*z^2 - 2*x^2*y*z^2 + 4*x^3*y*z^2 + 
   x^4*y*z^2 - 4*y^2*z^2 + x*y^2*z^2 - 6*x^2*y^2*z^2 + x^3*y^2*z^2 - 4*x^4*y^2*z^2 + 
   2*y^3*z^2 + 8*x*y^3*z^2 - 4*x^2*y^3*z^2 + 8*x^3*y^3*z^2 + 2*x^4*y^3*z^2 - 4*y^4*z^2 + 
   x*y^4*z^2 - 6*x^2*y^4*z^2 + x^3*y^4*z^2 - 4*x^4*y^4*z^2 + y^5*z^2 + 4*x*y^5*z^2 - 
   2*x^2*y^5*z^2 + 4*x^3*y^5*z^2 + x^4*y^5*z^2 - x*y^6*z^2 - 2*x^2*y^6*z^2 - x^3*y^6*z^2 + 
   4*x*z^4 - y*z^4 - 6*x*y*z^4 - x^2*y*z^4 + 2*y^2*z^4 + 4*x*y^2*z^4 + 2*x^2*y^2*z^4 - 
   y^3*z^4 - 6*x*y^3*z^4 - x^2*y^3*z^4 + 4*x*y^4*z^4 - z^6 + 2*y*z^6 - y^2*z^6, 
 aux[4] -> 4*x^2*y + 8*x^3*y + 4*x^4*y + 12*x^2*y^3 + 24*x^3*y^3 + 12*x^4*y^3 + 
   12*x^2*y^5 + 24*x^3*y^5 + 12*x^4*y^5 + 4*x^2*y^7 + 8*x^3*y^7 + 4*x^4*y^7 - x*z^2 - 
   2*x^2*z^2 - x^3*z^2 + y*z^2 - 2*x*y*z^2 - 14*x^2*y*z^2 - 2*x^3*y*z^2 + x^4*y*z^2 - 
   2*y^2*z^2 - 3*x*y^2*z^2 - 2*x^2*y^2*z^2 - 3*x^3*y^2*z^2 - 2*x^4*y^2*z^2 + 2*y^3*z^2 - 
   4*x*y^3*z^2 - 28*x^2*y^3*z^2 - 4*x^3*y^3*z^2 + 2*x^4*y^3*z^2 - 2*y^4*z^2 - 3*x*y^4*z^2 - 
   2*x^2*y^4*z^2 - 3*x^3*y^4*z^2 - 2*x^4*y^4*z^2 + y^5*z^2 - 2*x*y^5*z^2 - 14*x^2*y^5*z^2 - 
   2*x^3*y^5*z^2 + x^4*y^5*z^2 - x*y^6*z^2 - 2*x^2*y^6*z^2 - x^3*y^6*z^2 + 4*x*z^4 + 
   4*x*y*z^4 + 2*y^2*z^4 + 4*x*y^2*z^4 + 2*x^2*y^2*z^4 + 4*x*y^3*z^4 + 4*x*y^4*z^4 - z^6 - 
   y^2*z^6, aux[5] -> 2*x^2 + 4*x^2*y + 6*x^2*y^2 + 8*x^2*y^3 + 6*x^2*y^4 + 4*x^2*y^5 + 
   2*x^2*y^6 - 3*x*z^2 + y*z^2 - 4*x*y*z^2 + x^2*y*z^2 - 2*y^2*z^2 - 2*x*y^2*z^2 - 
   2*x^2*y^2*z^2 + y^3*z^2 - 4*x*y^3*z^2 + x^2*y^3*z^2 - 3*x*y^4*z^2 + z^4 + y^2*z^4};

(* The common 14-integral sector entering f8 and f11. *)
wt2ints = {G[0, 0, 0, 4], G[0, 1, 2, 1], G[1, 0, 3, 0], G[1, 1, 1, 1], G[1, 1, 2, 0], 
 G[0, 1, 2, 0, 0, 0, 1, 2, 1], G[0, 1, 2, 0, 0, 0, 2, 1, 1], G[0, 1, 2, 0, 1, 0, 0, 2, 1], 
 G[0, 1, 2, 0, 1, 0, 2, 0, 1], G[0, 1, 2, 0, 2, 0, 0, 1, 1], G[0, 1, 2, 0, 2, 0, 1, 0, 1], 
 G[1, 0, 3, 0, 1, 0, 3, 0, 0], G[1, 0, 3, 0, 1, 1, 2, 0, 0], G[1, 1, 2, 0, 1, 1, 2, 0, 0]};

c8vec = {(-3*(1 + x^2)^2*z*aux[3])/(16*x^4*(1 + y^2)*aux[1]), 
 -1/2*((-1 + y)^2*z*(2*x - y + 2*x*y - x^2*y + 2*x*y^2 - z^2)*aux[2])/(y*(1 + y^2)*aux[1]), 
 ((-1 + x)^2*(1 + x)^2*(1 + x^2)*z*aux[3])/(8*x^3*y^2*(1 + y^2)*aux[1]), 
 -1/2*((-1 + y)^2*z*(x + x^3 - y + 3*x*y + 3*x^3*y - x^4*y - y^2 + 4*x*y^2 - 2*x^2*y^2 + 
     4*x^3*y^2 - x^4*y^2 - y^3 + 3*x*y^3 + 3*x^3*y^3 - x^4*y^3 + x*y^4 + x^3*y^4 - z^2 - 
     x*z^2 - x^2*z^2 + 2*y*z^2 - 6*x*y*z^2 + 2*x^2*y*z^2 - y^2*z^2 - x*y^2*z^2 - 
     x^2*y^2*z^2 + z^4))/(y*aux[1]), 
 -1/8*(Px*(-(x*y) + 5*x^3*y - 8*x^4*y + 5*x^5*y - x^7*y + y^2 - 4*x^2*y^2 + 8*x^3*y^2 - 
     10*x^4*y^2 + 8*x^5*y^2 - 4*x^6*y^2 + x^8*y^2 - 3*x*y^3 + 15*x^3*y^3 - 24*x^4*y^3 + 
     15*x^5*y^3 - 3*x^7*y^3 + 2*y^4 - 8*x^2*y^4 + 16*x^3*y^4 - 20*x^4*y^4 + 16*x^5*y^4 - 
     8*x^6*y^4 + 2*x^8*y^4 - 3*x*y^5 + 15*x^3*y^5 - 24*x^4*y^5 + 15*x^5*y^5 - 3*x^7*y^5 + 
     y^6 - 4*x^2*y^6 + 8*x^3*y^6 - 10*x^4*y^6 + 8*x^5*y^6 - 4*x^6*y^6 + x^8*y^6 - x*y^7 + 
     5*x^3*y^7 - 8*x^4*y^7 + 5*x^5*y^7 - x^7*y^7 - 2*x*z^2 - 4*x^2*z^2 - 4*x^3*z^2 - 
     4*x^4*z^2 - 2*x^5*z^2 + y*z^2 + 8*x*y*z^2 - 5*x^2*y*z^2 + 24*x^3*y*z^2 - 5*x^4*y*z^2 + 
     8*x^5*y*z^2 + x^6*y*z^2 - 6*y^2*z^2 + 2*x*y^2*z^2 - 14*x^2*y^2*z^2 - 12*x^3*y^2*z^2 - 
     14*x^4*y^2*z^2 + 2*x^5*y^2*z^2 - 6*x^6*y^2*z^2 + 2*y^3*z^2 + 16*x*y^3*z^2 - 
     10*x^2*y^3*z^2 + 48*x^3*y^3*z^2 - 10*x^4*y^3*z^2 + 16*x^5*y^3*z^2 + 2*x^6*y^3*z^2 - 
     6*y^4*z^2 + 2*x*y^4*z^2 - 14*x^2*y^4*z^2 - 12*x^3*y^4*z^2 - 14*x^4*y^4*z^2 + 
     2*x^5*y^4*z^2 - 6*x^6*y^4*z^2 + y^5*z^2 + 8*x*y^5*z^2 - 5*x^2*y^5*z^2 + 
     24*x^3*y^5*z^2 - 5*x^4*y^5*z^2 + 8*x^5*y^5*z^2 + x^6*y^5*z^2 - 2*x*y^6*z^2 - 
     4*x^2*y^6*z^2 - 4*x^3*y^6*z^2 - 4*x^4*y^6*z^2 - 2*x^5*y^6*z^2 + 8*x*z^4 + 8*x^3*z^4 - 
     2*y*z^4 - 12*x*y*z^4 - 4*x^2*y*z^4 - 12*x^3*y*z^4 - 2*x^4*y*z^4 + 4*y^2*z^4 + 
     8*x*y^2*z^4 + 8*x^2*y^2*z^4 + 8*x^3*y^2*z^4 + 4*x^4*y^2*z^4 - 2*y^3*z^4 - 
     12*x*y^3*z^4 - 4*x^2*y^3*z^4 - 12*x^3*y^3*z^4 - 2*x^4*y^3*z^4 + 8*x*y^4*z^4 + 
     8*x^3*y^4*z^4 - 2*z^6 - 2*x^2*z^6 + 4*y*z^6 + 4*x^2*y*z^6 - 2*y^2*z^6 - 
     2*x^2*y^2*z^6))/(x^2*y^2*(1 + y^2)*aux[1]), 
 -1/2*((-1 + y)^2*(x*y + 2*x^2*y + x^3*y + x*y^3 + 2*x^2*y^3 + x^3*y^3 + x*z^2 - y*z^2 + 
     2*x*y*z^2 - x^2*y*z^2 + x*y^2*z^2 - z^4)*aux[2])/(y*(1 + y^2)*aux[1]), 
 (x*(-1 + y)^2*z*(-2*x + y - 2*x*y + x^2*y - 2*x*y^2 + z^2)*aux[2])/(2*y*(1 + y^2)*aux[1]), 
 -1/2*(Px*Q*aux[2])/(y*aux[1]), (Px*(-1 + x)^2*x*aux[2])/(2*y*aux[1]), 
 -1/2*(Q*z*(2*x^2 + y - 3*x*y - 3*x^3*y + x^4*y + y^2 - 2*x*y^2 + 6*x^2*y^2 - 2*x^3*y^2 + 
     x^4*y^2 + y^3 - 3*x*y^3 - 3*x^3*y^3 + x^4*y^3 + 2*x^2*y^4 + z^2 - 3*x*z^2 + x^2*z^2 - 
     3*y*z^2 + 8*x*y*z^2 - 3*x^2*y*z^2 + y^2*z^2 - 3*x*y^2*z^2 + x^2*y^2*z^2))/(y*aux[1]), 
 (Px*(-1 + x)^2*(1 + x + x^2)*aux[2])/(2*y*aux[1]), 
 -1/8*((-1 + x)^4*(1 + x)^4*z*aux[3])/(x^2*y^2*(1 + y^2)*aux[1]), 
 (Px*(-1 + x)^2*(1 + x)^2*(-(x*y) + 2*x^3*y - x^5*y + y^2 - x^2*y^2 - x^4*y^2 + x^6*y^2 - 
    3*x*y^3 + 6*x^3*y^3 - 3*x^5*y^3 + 2*y^4 - 2*x^2*y^4 - 2*x^4*y^4 + 2*x^6*y^4 - 3*x*y^5 + 
    6*x^3*y^5 - 3*x^5*y^5 + y^6 - x^2*y^6 - x^4*y^6 + x^6*y^6 - x*y^7 + 2*x^3*y^7 - 
    x^5*y^7 - 2*x*z^2 - 4*x^2*z^2 - 2*x^3*z^2 + y*z^2 + 8*x*y*z^2 - 2*x^2*y*z^2 + 
    8*x^3*y*z^2 + x^4*y*z^2 - 6*y^2*z^2 + 2*x*y^2*z^2 - 16*x^2*y^2*z^2 + 2*x^3*y^2*z^2 - 
    6*x^4*y^2*z^2 + 2*y^3*z^2 + 16*x*y^3*z^2 - 4*x^2*y^3*z^2 + 16*x^3*y^3*z^2 + 
    2*x^4*y^3*z^2 - 6*y^4*z^2 + 2*x*y^4*z^2 - 16*x^2*y^4*z^2 + 2*x^3*y^4*z^2 - 
    6*x^4*y^4*z^2 + y^5*z^2 + 8*x*y^5*z^2 - 2*x^2*y^5*z^2 + 8*x^3*y^5*z^2 + x^4*y^5*z^2 - 
    2*x*y^6*z^2 - 4*x^2*y^6*z^2 - 2*x^3*y^6*z^2 + 8*x*z^4 - 2*y*z^4 - 12*x*y*z^4 - 
    2*x^2*y*z^4 + 4*y^2*z^4 + 8*x*y^2*z^4 + 4*x^2*y^2*z^4 - 2*y^3*z^4 - 12*x*y^3*z^4 - 
    2*x^2*y^3*z^4 + 8*x*y^4*z^4 - 2*z^6 + 4*y*z^6 - 2*y^2*z^6))/(4*x*y^2*(1 + y^2)*aux[1]), 
 (Px^2*z*(x + 2*x^2 + x^3 - 4*x*y - 4*x^3*y + 2*y^2 - x*y^2 + 10*x^2*y^2 - x^3*y^2 + 
    2*x^4*y^2 - 8*x*y^3 - 8*x^3*y^3 + 2*y^4 - x*y^4 + 10*x^2*y^4 - x^3*y^4 + 2*x^4*y^4 - 
    4*x*y^5 - 4*x^3*y^5 + x*y^6 + 2*x^2*y^6 + x^3*y^6 - 4*x*z^2 + y*z^2 + 6*x*y*z^2 + 
    x^2*y*z^2 - 2*y^2*z^2 - 4*x*y^2*z^2 - 2*x^2*y^2*z^2 + y^3*z^2 + 6*x*y^3*z^2 + 
    x^2*y^3*z^2 - 4*x*y^4*z^2 + z^4 - 2*y*z^4 + y^2*z^4))/(2*y^2*(1 + y^2)*aux[1])};

c11vec = {(-3*(-1 + x)*(1 + x)*(1 + x^2)^2*y*aux[4])/(8*x^4*(1 + y^2)*aux[1]), 
 ((-1 + x)*(1 + x)*(-1 + y)^2*aux[5])/((1 + y^2)*aux[1]), 
 ((-1 + x)^3*(1 + x)^3*(1 + x^2)*aux[4])/(4*x^3*y*(1 + y^2)*aux[1]), 
 -((Py*(-1 + x)*(1 + x)*(-1 + y)^2*(1 + x^2 + y^2 + x^2*y^2 - z^2))/aux[1]), 
 -1/4*(Px*(-1 + x)*(1 + x)*(4*x^2*y + 8*x^3*y - 8*x^4*y + 8*x^5*y + 4*x^6*y + 12*x^2*y^3 + 
     24*x^3*y^3 - 24*x^4*y^3 + 24*x^5*y^3 + 12*x^6*y^3 + 12*x^2*y^5 + 24*x^3*y^5 - 
     24*x^4*y^5 + 24*x^5*y^5 + 12*x^6*y^5 + 4*x^2*y^7 + 8*x^3*y^7 - 8*x^4*y^7 + 8*x^5*y^7 + 
     4*x^6*y^7 - x*z^2 - 2*x^2*z^2 - 2*x^3*z^2 - 2*x^4*z^2 - x^5*z^2 + y*z^2 - 
     21*x^2*y*z^2 + 24*x^3*y*z^2 - 21*x^4*y*z^2 + x^6*y*z^2 - 2*y^2*z^2 - 3*x*y^2*z^2 + 
     4*x^2*y^2*z^2 - 22*x^3*y^2*z^2 + 4*x^4*y^2*z^2 - 3*x^5*y^2*z^2 - 2*x^6*y^2*z^2 + 
     2*y^3*z^2 - 42*x^2*y^3*z^2 + 48*x^3*y^3*z^2 - 42*x^4*y^3*z^2 + 2*x^6*y^3*z^2 - 
     2*y^4*z^2 - 3*x*y^4*z^2 + 4*x^2*y^4*z^2 - 22*x^3*y^4*z^2 + 4*x^4*y^4*z^2 - 
     3*x^5*y^4*z^2 - 2*x^6*y^4*z^2 + y^5*z^2 - 21*x^2*y^5*z^2 + 24*x^3*y^5*z^2 - 
     21*x^4*y^5*z^2 + x^6*y^5*z^2 - x*y^6*z^2 - 2*x^2*y^6*z^2 - 2*x^3*y^6*z^2 - 
     2*x^4*y^6*z^2 - x^5*y^6*z^2 + 4*x*z^4 + 4*x^3*z^4 - 2*y*z^4 + 8*x*y*z^4 - 
     8*x^2*y*z^4 + 8*x^3*y*z^4 - 2*x^4*y*z^4 + 4*y^2*z^4 + 8*x^2*y^2*z^4 + 4*x^4*y^2*z^4 - 
     2*y^3*z^4 + 8*x*y^3*z^4 - 8*x^2*y^3*z^4 + 8*x^3*y^3*z^4 - 2*x^4*y^3*z^4 + 
     4*x*y^4*z^4 + 4*x^3*y^4*z^4 - z^6 - x^2*z^6 - y^2*z^6 - x^2*y^2*z^6))/
   (x^2*y*(1 + y^2)*z*aux[1]), 
 -(((-1 + x)*(1 + x)*(-1 + y)^2*z*(-x^2 + x*y - 6*x^2*y + x^3*y - 2*x*y^2 - 3*x^2*y^2 - 
     2*x^3*y^2 + 2*x*y^3 - 12*x^2*y^3 + 2*x^3*y^3 - 2*x*y^4 - 3*x^2*y^4 - 2*x^3*y^4 + 
     x*y^5 - 6*x^2*y^5 + x^3*y^5 - x^2*y^6 + 2*x*z^2 - y*z^2 + 6*x*y*z^2 - x^2*y*z^2 + 
     2*y^2*z^2 + 2*x^2*y^2*z^2 - y^3*z^2 + 6*x*y^3*z^2 - x^2*y^3*z^2 + 2*x*y^4*z^2 - z^4 - 
     y^2*z^4))/((1 + y^2)*aux[1])), ((-1 + x)*x*(1 + x)*(-1 + y)^2*aux[5])/
  ((1 + y^2)*aux[1]), -((Q^2*(-1 + x)*(1 + x)*(-1 + y)^2*z)/aux[1]), 
 (Px*(-1 + x)*x*(1 + x)*(4*x^2 + 8*x^2*y^2 + 4*x^2*y^4 + z^2 - 6*x*z^2 + x^2*z^2 - 
    2*y*z^2 + 4*x*y*z^2 - 2*x^2*y*z^2 + y^2*z^2 - 6*x*y^2*z^2 + x^2*y^2*z^2 + z^4))/
  (z*aux[1]), (Q*(-1 + x)*(1 + x)*(-2*x^2 + 2*x*y + 2*x^3*y - 4*x^2*y^2 + 2*x*y^3 + 
    2*x^3*y^3 - 2*x^2*y^4 - z^2 + 3*x*z^2 - x^2*z^2 + y*z^2 - 4*x*y*z^2 + x^2*y*z^2 - 
    y^2*z^2 + 3*x*y^2*z^2 - x^2*y^2*z^2))/aux[1], 
 (Px*(-1 + x)*(1 + x)*(2*x^2 + 2*x^4 + 4*x^2*y^2 + 4*x^4*y^2 + 2*x^2*y^4 + 2*x^4*y^4 + 
    z^2 - 5*x*z^2 + 4*x^2*z^2 - 5*x^3*z^2 + x^4*z^2 - 2*y*z^2 + 4*x*y*z^2 - 4*x^2*y*z^2 + 
    4*x^3*y*z^2 - 2*x^4*y*z^2 + y^2*z^2 - 5*x*y^2*z^2 + 4*x^2*y^2*z^2 - 5*x^3*y^2*z^2 + 
    x^4*y^2*z^2 + z^4 - x*z^4 + x^2*z^4))/(z*aux[1]), 
 -1/4*((-1 + x)^5*(1 + x)^5*aux[4])/(x^2*y*(1 + y^2)*aux[1]), 
 (Px*(-1 + x)^3*(1 + x)^3*(4*x^2*y + 8*x^3*y + 4*x^4*y + 12*x^2*y^3 + 24*x^3*y^3 + 
    12*x^4*y^3 + 12*x^2*y^5 + 24*x^3*y^5 + 12*x^4*y^5 + 4*x^2*y^7 + 8*x^3*y^7 + 4*x^4*y^7 - 
    x*z^2 - 2*x^2*z^2 - x^3*z^2 + y*z^2 - 18*x^2*y*z^2 + x^4*y*z^2 - 2*y^2*z^2 - 
    3*x*y^2*z^2 - 2*x^2*y^2*z^2 - 3*x^3*y^2*z^2 - 2*x^4*y^2*z^2 + 2*y^3*z^2 - 
    36*x^2*y^3*z^2 + 2*x^4*y^3*z^2 - 2*y^4*z^2 - 3*x*y^4*z^2 - 2*x^2*y^4*z^2 - 
    3*x^3*y^4*z^2 - 2*x^4*y^4*z^2 + y^5*z^2 - 18*x^2*y^5*z^2 + x^4*y^5*z^2 - x*y^6*z^2 - 
    2*x^2*y^6*z^2 - x^3*y^6*z^2 + 4*x*z^4 - 2*y*z^4 + 8*x*y*z^4 - 2*x^2*y*z^4 + 4*y^2*z^4 + 
    4*x^2*y^2*z^4 - 2*y^3*z^4 + 8*x*y^3*z^4 - 2*x^2*y^3*z^4 + 4*x*y^4*z^4 - z^6 - y^2*z^6))/
  (2*x*y*(1 + y^2)*z*aux[1]), (-2*Px^2*(-1 + x)^3*(1 + x)*
   (x + 2*x*y^2 + x*y^4 - z^2 + y*z^2 - y^2*z^2))/((1 + y^2)*aux[1])};

(* Weights 0 and 1, followed by the one-loop box. *)
f[1] = 6*y^2*G[0, 0, 0, 4];

f[2] = (3*(-1 + x^4)*y^2*G[0, 0, 0, 4])/x^2 + ((1 - x^2)^3*G[1, 0, 3, 0])/x;

f[3] = chi*((3*(1 + x^2)*y*z*G[0, 0, 0, 4])/(2*x^2) - ((1 - x^2)^2*z*G[1, 0, 3, 0])/(2*x*y) + 
  (Px*G[1, 1, 2, 0])/y);

f[4] = ((1 - y)*((3*(1 + x^2)*y*z^2*G[0, 0, 0, 4])/(2*x^2) + Py*G[0, 1, 2, 1] - 
   ((1 - x^2)^2*z^2*G[1, 0, 3, 0])/(2*x*y) + (Px*z*G[1, 1, 2, 0])/y))/(1 + y);

f[5] = Delta*(1 - x)*(1 - y)*G[1, 1, 1, 1];

(* Independent non-product masters of weight 2. *)
f[8] = chi (c8vec . wt2ints);
f[11] = c11vec . wt2ints;

(* The remaining weight-2 masters, written with exact contact/IBP identities. *)
f[6] = f[2]^2;
f[7] = -f[2]^2/2 - 2 f[4]^2;
f[9] = (-f[3]^2 - f[7] + 2 f[11])/4;
f[10] = 3 f[2] f[3]/4 - f[8];

(* Weights 3 and 4. *)
f[12] = chi*Delta*(1 - x)*(1 - y)*(G[0, 2, 1, 0, 1, 0, 1, 1, 1] + G[1, 1, 1, 0, 1, 0, 0, 2, 1]);

f[13] = Delta*(1 - x)*(1 - y)*(x*G[0, 1, 2, 0, 1, 0, 1, 1, 1] + (z*G[0, 2, 1, 0, 1, 0, 1, 1, 1])/2);

f[14] = (1 - x)^2*(Px*G[1, 1, 1, 0, 1, -1, 1, 2, 1] + 
  ((1 - y)^2*z*(G[0, 2, 1, 0, 1, 0, 1, 1, 1] + G[1, 1, 1, 0, 1, 0, 0, 2, 1]))/2);

f[15] = Delta*(1 - x)^2*(1 + x)*(1 - y)*G[1, 1, 1, 0, 1, 0, 1, 1, 1];

basisReadable = Array[f, 15];
basis = basisReadable /. supportingPolynomialRules /. kinematicRules;

basis


==> anc/boundary.m <==
(* Boundary vector {f1,...,f15} at z=0 in the ordering of basis.m.

   Get["boundary.m"] returns the explicit 15-component list below.
   The reference chamber is 0<x<y<1, with Mathematica's principal Log and
   PolyLog branches.  Values elsewhere are obtained by analytic continuation.
   The factors of I in f3, f8, f10 and f12 follow the convention of basis.m.

   The entries {f1,f2,f4,f5,f6,f7,f9,f11,f13,f14,f15} follow from the
   eleven-master system of Flieger et al. (arXiv:2501.09454) through

     {g1,...,g11} = {-4 f1, 4 f4, -2 f2, -2 f5,
       f6/2 + f7, 2 f7 + 8 f9 - 4 f11, -f6/2, -f6 + 4 f11,
       2 f14, 4 f13, -f15}

   The remaining entries {f3,f8,f10,f12} solve the z=0 differential system
   with the regular corner values stated in the manuscript. *)

{
 (* f1 *)  1,
 (* f2 *)  2 Log[x],
 (* f3 *)  I Pi,
 (* f4 *) -Log[y],
 (* f5 *)  2 Log[x] Log[y],
 (* f6 *)  4 Log[x]^2,
 (* f7 *) -2 (Log[x]^2 + Log[y]^2),
 (* f8 *)  I Pi Log[(x (1 + y)^2)/((1 + x)^2 y)],
 (* f9 *)  (Pi^2 + 4 Log[x]^2 + 2 Log[y]^2
              + 2 PolyLog[2, 1 - x^2])/4,
 (* f10 *) I Pi Log[(Sqrt[x] (1 + x)^2 y)/(1 + y)^2],
 (* f11 *) Log[x]^2 + PolyLog[2, 1 - x^2],
 (* f12 *) I Pi (2 Log[y]^2
              - 8 PolyLog[2, (y - x)/(1 - x y)]
              + 4 PolyLog[2, (y - x)/(y (1 - x y))]
              + 4 PolyLog[2, y (y - x)/(1 - x y)]),
 (* f13 *)
 (-8 Log[x]^2 Log[y] - 4 Log[y]^3
   - 2 Pi^2 Log[(x + y)/(1 + x y)]
   + 4 Log[y] PolyLog[2, 1 - x^2]
   + 2 Log[x/y] PolyLog[2, 1 - x^2/y^2]
   - 2 Log[x y] PolyLog[2, 1 - x^2 y^2]
   + PolyLog[3, 1 - 1/(x^2 y^2)]
   - PolyLog[3, 1 - x^2/y^2]
   - PolyLog[3, 1 - y^2/x^2]
   + PolyLog[3, 1 - x^2 y^2])/4,
 (* f14 *)
 (-8 Log[x]^3 - 12 Log[x] Log[y]^2 + 4 Log[y]^3
   + 2 Pi^2 (-2 Log[1 + y] + Log[1 + y/x] + Log[1 + x y])
   - 4 Log[x] PolyLog[2, 1 - x^2]
   - 2 Log[x] PolyLog[2, 1 - x^2/y^2]
   + 2 Log[y] PolyLog[2, 1 - x^2/y^2]
   + 4 Log[y] PolyLog[2, 1 - y^2]
   - 2 Log[x] PolyLog[2, 1 - x^2 y^2]
   - 2 Log[y] PolyLog[2, 1 - x^2 y^2]
   + 4 PolyLog[3, 1 - x^(-2)]
   + 4 PolyLog[3, 1 - x^2]
   - 2 PolyLog[3, 1 - y^(-2)]
   + PolyLog[3, 1 - 1/(x^2 y^2)]
   + PolyLog[3, 1 - x^2/y^2]
   - 2 PolyLog[3, 1 - y^2]
   + PolyLog[3, 1 - y^2/x^2]
   + PolyLog[3, 1 - x^2 y^2])/2,
 (* f15 *)
  (Pi^2*(Log[x] - Log[y])^2
   + 3*(Log[x] - Log[y])^4
   - 2*Pi^2*Log[y]^2
   - 8*Log[y]^4
   + Pi^2*(Log[x] + Log[y])^2
   + 3*(Log[x] + Log[y])^4
   - 4*(Log[x] - Log[y])^3*Log[1 - y^2/x^2]
   + 4*(Log[x] + Log[y])^3*Log[1 - x^2*y^2]
   - 8*Pi^2*PolyLog[2, -y]
   + 4*Pi^2*PolyLog[2, -(y/x)]
   + 4*Pi^2*PolyLog[2, -(x*y)]
   + 6*(Log[x] - Log[y])^2*PolyLog[2, y^2/x^2]
   + 6*(Log[x] + Log[y])^2*PolyLog[2, x^2*y^2]
   - 8*Log[y]^2*PolyLog[2, 1 - y^2]
   + 4*(Log[x] - Log[y])^2*PolyLog[2, 1 - y^2/x^2]
   + 4*(Log[x] + Log[y])^2*PolyLog[2, 1 - x^2*y^2]
   + 8*Log[y]*(Log[x]^3 + Log[x]*PolyLog[2, 1 - x^2] - PolyLog[3, 1 - x^(-2)] - PolyLog[3, 1 - x^2])
   + 4*Log[y]*PolyLog[3, 1 - y^(-2)]
   - 2*(Log[x] + Log[y])*PolyLog[3, 1 - 1/(x^2*y^2)]
   + 2*(Log[x] - Log[y])*PolyLog[3, 1 - x^2/y^2]
   + 6*(Log[x] - Log[y])*PolyLog[3, y^2/x^2]
   - 6*(Log[x] + Log[y])*PolyLog[3, x^2*y^2]
   + 4*Log[y]*PolyLog[3, 1 - y^2]
   + 2*(Log[x] - Log[y])*PolyLog[3, 1 - y^2/x^2]
   - 2*(Log[x] + Log[y])*PolyLog[3, 1 - x^2*y^2]
   + 2*(Log[y]^4 - 4*Log[y]^3*Log[1 - y^2] - 6*Log[y]^2*PolyLog[2, y^2] + 6*Log[y]*PolyLog[3, y^2] - 3*PolyLog[4, y^2])
   + 3*PolyLog[4, y^2/x^2]
   + 3*PolyLog[4, x^2*y^2])/2
}


==> anc/box.m <==
(* One-loop box: explicit GPL formula, numerical evaluation, and check.

   Get["box.m"];                         (* load in a fresh kernel *)
   f5GPL[2/5,3/10,3/10]                  (* symbolic GPL expression *)
   f5[2/5,3/10,3/10]                     (* numerical GPL value *)
   f5Feynman[2/5,3/10,3/10]              (* independent parameter integral *)
   runBoxChecks[]                        (* compare at three points *)

   M1 returns the coefficient M^(1)=-calB^(1), without g^2.
   M1GPL returns its symbolic GPL expression.
   Numerical functions accept a fourth argument wp, default MachinePrecision.
   runBoxChecks[] is a quick check with a 10-digit target.
   runBoxChecks[60] reproduces the slower 45-digit comparison in the paper.
   Use exact fractions (2/5, 3/10) for arbitrary precision, wp>=20.
   Decimal inputs work at machine precision. Invalid inputs or insufficient
   input precision return $Failed. Loading runs no integrals.

   Domain: real 0<x,y<1, 0<=z<2 Sqrt[x y].
   chi=+I Sqrt[4 x y-z^2], Delta>0. The GPL path is the straight segment
   from 0 to v at fixed x,u, starting at (x,-x u^2,0). The boundary
   Log[-x u^2] is continued through the lower half-plane and equals its
   principal value in this domain. Other domains require continuation.

   G[{a1,...,an},v] = Integrate[G[{a2,...,an},t]/(t-a1),{t,0,v}],
   G[{},v]=1. G stays symbolic; f5 evaluates its weight-one and weight-two
   terms directly in Mathematica. *)

Clear[f5GPL, f5, M1GPL, M1, f5Feynman,
  runBoxChecks, G, boxUV, gplValue];

(* 1. Explicit GPL expression. *)
G[{},v_] := 1;

(* Eight outer poles and four inner poles; all coefficients are explicit.
   The inner residues are those of d Log[y(tau)]=d Log[W5(tau)].
   The double-GPL coefficients follow from 2 d Log[W6]-d Log[W4]. *)
boxUV[x_,u_,v_] := Module[{lx,ly,outer,inner,c,d,e},
  lx=Log[x]; ly=Log[-x u^2];
  outer={u,u x,1/u,1/(u x),Sqrt[x],-Sqrt[x],1/Sqrt[x],-1/Sqrt[x]};
  inner={
    (1+x-Sqrt[(1+x)^2-4 u^2 x^2])/(2 u x),
    (1+x+Sqrt[(1+x)^2-4 u^2 x^2])/(2 u x),
    (u(1+x)-Sqrt[u^2(1+x)^2-4])/2,
    (u(1+x)+Sqrt[u^2(1+x)^2-4])/2};
  c=2 {lx-I Pi,lx+I Pi,-lx+I Pi,-lx-I Pi,
       ly-I Pi,ly-I Pi,-ly+I Pi,-ly+I Pi};
  d={2,-2,-2,2,4,4,-4,-4}; e={1,1,-1,-1};
  2 lx ly + Sum[c[[i]] G[{outer[[i]]},v],{i,8}]
    + Sum[d[[i]] e[[j]] G[{outer[[i]],inner[[j]]},v],{i,8},{j,4}]
];

f5GPL[x_,y_,z_] := Module[{u,v},
  If[TrueQ[z==0],Return[2 Log[x]Log[y]]];
  u=(z+Sqrt[z^2-4 x y])/(2 x);
  v=2 z/(Sqrt[(1+x)^2(1+y)^2-4 z^2]+(1+x)(1+y));
  boxUV[x,u,v]
];

M1GPL[x_,y_,z_] := -(1+x^2)(1+y^2)f5GPL[x,y,z]/
  ((1-x)(1-y)Sqrt[(1+x)^2(1+y)^2-4 z^2]);


(* 2. Numerical evaluation of the same GPL expression.
   On the specified contours, G(a;v)=Log[1-v/a] continuously from v=0.
   Thus G(a,b;v) needs only the following one-dimensional integral. *)
gplValue[{a_},v_,wp_] := Log[1-v/a];
gplValue[{a_,b_},v_,wp_] := Module[{t,goal},
  goal=If[wp===MachinePrecision,10,Floor[3 wp/4]];
  NIntegrate[v Log[1-v t/b]/(v t-a),{t,0,1},WorkingPrecision->wp,
    AccuracyGoal->goal,PrecisionGoal->goal,MaxRecursion->30]
];

f5[x_?NumericQ,y_?NumericQ,z_?NumericQ,wp_:MachinePrecision] := Module[{expr},
  If[!TrueQ[0<x<1 && 0<y<1 && 0<=z<2 Sqrt[x y]],Return[$Failed]];
  If[wp=!=MachinePrecision && !TrueQ[IntegerQ[wp] && wp>=20 &&
    (Precision[{x,y,z}]/.MachinePrecision->$MachinePrecision)>=wp+20],Return[$Failed]];
  expr=f5GPL@@N[{x,y,z},If[wp===MachinePrecision,wp,wp+20]];
  N[expr /. G[word_List,v_] :> gplValue[word,v,wp],wp]
];

M1[x0_?NumericQ,y0_?NumericQ,z0_?NumericQ,wp_:MachinePrecision] := Module[{x,y,z,f},
  f=f5[x0,y0,z0,wp];
  If[f===$Failed,Return[$Failed]];
  {x,y,z}=N[{x0,y0,z0},If[wp===MachinePrecision,wp,wp+20]];
  -(1+x^2)(1+y^2)f/((1-x)(1-y)Sqrt[(1+x)^2(1+y)^2-4 z^2])
];

(* 3. Independent Feynman-parameter evaluation, with m=1.
   S=-s/m^2, T=-t/m^2, V=-M^2/m^2.
   Set a1=r u, a3=r(1-u), a2=(1-r)w, a4=(1-r)(1-w).
   The simplex Jacobian is r(1-r); all three variables range from 0 to 1. *)
f5Feynman[x0_?NumericQ,y0_?NumericQ,z0_?NumericQ,wp_:MachinePrecision] := Module[
  {x,y,z,s,t,v,r,u,w,den,box,points,goal},
  If[!TrueQ[0<x0<1 && 0<y0<1 && 0<=z0<2 Sqrt[x0 y0]],Return[$Failed]];
  If[wp=!=MachinePrecision && !TrueQ[IntegerQ[wp] && wp>=20 &&
    (Precision[{x0,y0,z0}]/.MachinePrecision->$MachinePrecision)>=wp+20],Return[$Failed]];
  {x,y,z}=N[{x0,y0,z0},If[wp===MachinePrecision,wp,wp+20]];
  s=(1-x)^2/x; t=(1-y)^2/y; v=z/Sqrt[x y]-2;
  den=1+v r(1-r)+s r^2 u(1-u)+t(1-r)^2 w(1-w);
  points=If[wp===MachinePrecision,6,Ceiling[wp/2]];
  goal=If[wp===MachinePrecision,10,Floor[3 wp/4]];
  box=NIntegrate[r(1-r)/den^2,{r,0,1},{u,0,1},{w,0,1},
    WorkingPrecision->wp,AccuracyGoal->goal,PrecisionGoal->goal,
    MaxRecursion->30,Method->{"GaussKronrodRule","Points"->points}];
  (1-x)(1-y)Sqrt[(1+x)^2(1+y)^2-4 z^2] box/(x y)
];

(* 4. Numerical comparison of the two evaluations of f5.
   Agreement digits describe the observed difference, not an error bound. *)
boxPoints={{2/5,3/10,3/10},{1/2,1/4,1/5},{1/4,1/2,1/5}};
runBoxChecks[wp_:MachinePrecision] := Table[
  Module[{gpl,parameters,relative,digits},
    gpl=f5[Sequence@@p,wp];
    parameters=f5Feynman[Sequence@@p,wp];
    If[!NumberQ[gpl] || !NumberQ[parameters],Return[$Failed]];
    relative=Abs[gpl-parameters]/Abs[parameters];
    digits=Max[0,Floor[Min[Precision[gpl]/.MachinePrecision->$MachinePrecision,
      Precision[parameters]/.MachinePrecision->$MachinePrecision,
      If[TrueQ[relative==0],Infinity,-Log[10,relative]]]]];
    <|"point"->p,"GPL"->gpl,"FeynmanParameters"->parameters,
      "relativeDifference"->relative,"agreementDigits"->digits,
      "passed"->TrueQ[relative<10^-If[wp===MachinePrecision,10,Floor[3 wp/4]]]|>
  ],{p,boxPoints}];


==> anc/doublebox.m <==
(* Complete GPL result for the three-parameter planar double box.

   Load with
       Get["doublebox.m"];

   Public functions:
       f15[x,y,z]       the pure weight-four master of the manuscript,
       B2[x,y,z]      the normalized integral calB_s^(2)(s,t;m,M),
       G[{a1,...,an},v] the standard Goncharov polylogarithm,
       B2Feynman[x,y,z] independent Feynman-parameter NIntegrate check,
       B2N[x,y,z,digits,ginsh] numerical GPL value (default 40 digits),
       runDoubleBoxChecks[ginsh,target] compares both methods at four points.

   ginsh is the GiNaC executable, default "ginsh" on PATH. For example:
       runDoubleBoxChecks["/usr/local/bin/ginsh"]
   Use exact fractions, e.g. B2Feynman[1/4,1/2,1/5]. Decimal inputs also
   work at machine precision. Arbitrary-precision integration and B2N need
   exact inputs or enough input digits. Invalid inputs or insufficient input
   precision return $Failed. All comparisons include (2 m^2-s)^2 (2 m^2-t).
   B2Feynman[x,y,z,wp,goal] defaults to MachinePrecision and goal 8.
   runDoubleBoxChecks[ginsh] is the quicker 8-digit comparison;
   runDoubleBoxChecks[ginsh,13] checks the 13-digit agreement in the paper.
   GPL evaluation still takes time: each point contains thousands of GPLs.
   Higher precision and points near the chamber boundary can be slow.
   Precision settings and integration goals are not error guarantees.

   The crossed channel is B2[y,x,z].  The normalizations are

       Delta = Sqrt[(1+x)^2 (1+y)^2-4 z^2],
       f15 = (1-x)^2 (1+x) (1-y) Delta I_{1,1,1,0,1,0,1,1,1},
       calB_s^(2) = (1+x^2)^2 (1+y^2) I_{1,1,1,0,1,0,1,1,1}.

   GPL convention:
       G[{a1,...,an},v] = Integrate[G[{a2,...,an},t]/(t-a1),{t,0,v}],
       G[{},v]=1.
   G is kept symbolic so that any standard GPL library can be used numerically.

   The two square roots are rationalized by
       chi = Sqrt[z^2-4 x y],
       u = (z+chi)/(2 x),
       v = 2 z/(Sqrt[(1+x)^2(1+y)^2-4 z^2]+(1+x)(1+y)).

   The GPL contour is tau=lambda v, 0<=lambda<=1, at fixed x and u, and starts
   at (x,-x u^2,0).  In the reference chamber
       0<x,y<1, 0<z<2 Sqrt[x y],
   take Im[chi]>0 and the second square root positive.  Before the GPL
   transport, the z=0 boundary vector is continued from (x,y,0) to
   (x,-x u^2,0) along the lower-half-plane segment beta specified in the
   manuscript.  This fixes its branches without principal-branch substitution
   at the second endpoint. Numerical calls are restricted to this chamber
   (and z=0), with x!=y; the diagonal requires a continuous limit of the
   boundary formulae. Continuation outside it requires transporting roots, logarithms
   and GPL contours together; it is not implemented by endpoint substitution.
*)

BeginPackage["DoubleBox`"];

ClearAll[G, f15, B2, B2Feynman, B2N, runDoubleBoxChecks];

Begin["`Private`"];

ClearAll[boundary, boundaryS2, betaRoots, betaResidues, betaWordData,
  betaWordGroups, betaNext, basePoles, poles, wordData, gplSum, transport,
  rawF15, classicalToGPL];

G[{},v_] := 1;
G[zeros:{0..},v_] := Log[v]^Length[zeros]/Length[zeros]!;
G[word_List,0] /; word=!={} && word=!=ConstantArray[0,Length[word]] := 0;

(* z=0 boundary in the retained order {f1,...,f12,f14,f15}. *)
boundary[x_,y_]:={
 (* f1 *)  1,
 (* f2 *)  2 Log[x],
 (* f3 *)  I Pi,
 (* f4 *) -Log[y],
 (* f5 *)  2 Log[x] Log[y],
 (* f6 *)  4 Log[x]^2,
 (* f7 *) -2 (Log[x]^2 + Log[y]^2),
 (* f8 *)  I Pi Log[(x (1 + y)^2)/((1 + x)^2 y)],
 (* f9 *)  (Pi^2 + 4 Log[x]^2 + 2 Log[y]^2
              + 2 PolyLog[2, 1 - x^2])/4,
 (* f10 *) I Pi Log[(Sqrt[x] (1 + x)^2 y)/(1 + y)^2],
 (* f11 *) Log[x]^2 + PolyLog[2, 1 - x^2],
 (* f12 *) I Pi (2 Log[y]^2
              - 8 PolyLog[2, (y - x)/(1 - x y)]
              + 4 PolyLog[2, (y - x)/(y (1 - x y))]
              + 4 PolyLog[2, y (y - x)/(1 - x y)]),
 (* f14 *)
 (-8 Log[x]^3 - 12 Log[x] Log[y]^2 + 4 Log[y]^3
   + 2 Pi^2 (-2 Log[1 + y] + Log[1 + y/x] + Log[1 + x y])
   - 4 Log[x] PolyLog[2, 1 - x^2]
   - 2 Log[x] PolyLog[2, 1 - x^2/y^2]
   + 2 Log[y] PolyLog[2, 1 - x^2/y^2]
   + 4 Log[y] PolyLog[2, 1 - y^2]
   - 2 Log[x] PolyLog[2, 1 - x^2 y^2]
   - 2 Log[y] PolyLog[2, 1 - x^2 y^2]
   + 4 PolyLog[3, 1 - x^(-2)]
   + 4 PolyLog[3, 1 - x^2]
   - 2 PolyLog[3, 1 - y^(-2)]
   + PolyLog[3, 1 - 1/(x^2 y^2)]
   + PolyLog[3, 1 - x^2/y^2]
   - 2 PolyLog[3, 1 - y^2]
   + PolyLog[3, 1 - y^2/x^2]
   + PolyLog[3, 1 - x^2 y^2])/2,
 (* f15 *)
  (Pi^2*(Log[x] - Log[y])^2
   + 3*(Log[x] - Log[y])^4
   - 2*Pi^2*Log[y]^2
   - 8*Log[y]^4
   + Pi^2*(Log[x] + Log[y])^2
   + 3*(Log[x] + Log[y])^4
   - 4*(Log[x] - Log[y])^3*Log[1 - y^2/x^2]
   + 4*(Log[x] + Log[y])^3*Log[1 - x^2*y^2]
   - 8*Pi^2*PolyLog[2, -y]
   + 4*Pi^2*PolyLog[2, -(y/x)]
   + 4*Pi^2*PolyLog[2, -(x*y)]
   + 6*(Log[x] - Log[y])^2*PolyLog[2, y^2/x^2]
   + 6*(Log[x] + Log[y])^2*PolyLog[2, x^2*y^2]
   - 8*Log[y]^2*PolyLog[2, 1 - y^2]
   + 4*(Log[x] - Log[y])^2*PolyLog[2, 1 - y^2/x^2]
   + 4*(Log[x] + Log[y])^2*PolyLog[2, 1 - x^2*y^2]
   + 8*Log[y]*(Log[x]^3 + Log[x]*PolyLog[2, 1 - x^2] - PolyLog[3, 1 - x^(-2)] - PolyLog[3, 1 - x^2])
   + 4*Log[y]*PolyLog[3, 1 - y^(-2)]
   - 2*(Log[x] + Log[y])*PolyLog[3, 1 - 1/(x^2*y^2)]
   + 2*(Log[x] - Log[y])*PolyLog[3, 1 - x^2/y^2]
   + 6*(Log[x] - Log[y])*PolyLog[3, y^2/x^2]
   - 6*(Log[x] + Log[y])*PolyLog[3, x^2*y^2]
   + 4*Log[y]*PolyLog[3, 1 - y^2]
   + 2*(Log[x] - Log[y])*PolyLog[3, 1 - y^2/x^2]
   - 2*(Log[x] + Log[y])*PolyLog[3, 1 - x^2*y^2]
   + 2*(Log[y]^4 - 4*Log[y]^3*Log[1 - y^2] - 6*Log[y]^2*PolyLog[2, y^2] + 6*Log[y]*PolyLog[3, y^2] - 3*PolyLog[4, y^2])
   + 3*PolyLog[4, y^2/x^2]
   + 3*PolyLog[4, x^2*y^2])/2
};

(* Exact transport on z=0 from (x,y,0) to (x,-x u^2,0).

   In the retained order {f1,...,f12,f14,f15}, the y connection is

     Sum_k betaResidues[[k]] dlog[y-betaRoots[x][[k]]].

   The matrices below are the residues of the z=0 differential system in
   the basis of basis.m, with f3(x,y,0)=I Pi. Their strictly
   block-triangular form makes the Chen series stop after four integrations. *)
betaRoots[x_] := {0,1,-1,x,-x,1/x,-1/x};

betaResidues = {
 SparseArray[{{4,1}->-1,{5,2}->1,{7,4}->4,{8,3}->-1,{9,4}->-1,
   {10,3}->1,{12,8}->8/3,{12,10}->8/3,{13,6}->-1/2,
   {14,13}->-2},{14,14}],
 SparseArray[{{13,6}->1/2,{13,7}->1},{14,14}],
 SparseArray[{{8,3}->2,{10,3}->-2,{13,6}->1/2,{13,7}->-1,
   {13,9}->-8,{13,11}->4},{14,14}],
 SparseArray[{{12,8}->-4,{13,5}->-1,{13,7}->-1/2},{14,14}],
 SparseArray[{{13,5}->-1,{13,7}->1/2,{13,9}->4,{13,11}->-2},
   {14,14}],
 SparseArray[{{12,8}->4,{13,5}->1,{13,7}->-1/2},{14,14}],
 SparseArray[{{13,5}->1,{13,7}->1/2,{13,9}->4,{13,11}->-2},
   {14,14}]
};

(* A term is {destination,source,GPL-word,coefficient}.  Prepending a pole
   index performs one further, outer Chen integration. *)
betaNext[terms_] := Module[{next,groups},
 next=Reap[
   Do[
    With[{c=betaResidues[[k,d,term[[1]]]]},
     If[c=!=0,Sow[{d,term[[2]],Prepend[term[[3]],k],c term[[4]]}]]],
    {term,terms},{k,Length[betaResidues]},{d,14}]
   ][[2]];
 If[next==={},Return[{}]];
 groups=GatherBy[First[next],#[[{1,2,3}]]&];
 Select[
  ({#[[1,1]],#[[1,2]],#[[1,3]],Total[#[[All,4]]]}& /@ groups),
  Last[#]=!=0&]
];

betaWordData=Module[{terms,all},
 terms=Table[{j,j,{},1},{j,14}];
 all=terms;
 Do[terms=betaNext[terms];all=Join[all,terms],{4}];
 all
];
betaWordGroups=Table[Select[betaWordData,First[#]==j&],{j,14}];

boundaryS2[x_,y_,u_] := Module[{endpoint,pole,b},
 endpoint=-x u^2;
 b=boundary[x,y];
 If[TrueQ[PossibleZeroQ[Together[endpoint-y]]],Return[b]];
 pole=(betaRoots[x]-y)/(endpoint-y);
 Table[
  Total[(#[[4]] b[[#[[2]]]] G[pole[[#[[3]]]],1])& /@
    betaWordGroups[[j]]],
  {j,14}]
];

basePoles[x_,u_]:={
 (* root a1 *)
 (-((1 + x)/(u*x)) - Sqrt[4 + (1 + x)^2/(u^2*x^2)])/2,
 (* root a2 *)
 (-((1 + x)/(u*x)) + Sqrt[4 + (1 + x)^2/(u^2*x^2)])/2,
 (* root a3 *)
 (u + u*x - Sqrt[4 + (-u - u*x)^2])/2,
 (* root a4 *)
 (u + u*x + Sqrt[4 + (-u - u*x)^2])/2,
 (* root a5 *)
 (-((2*u + 2*u*x)/(-1 + u^2*x)) - Sqrt[(2*u + 2*u*x)^2/(-1 + u^2*x)^2 - (4*(1 - u^2*x))/(-1 + u^2*x)])/2,
 (* root a6 *)
 (-((2*u + 2*u*x)/(-1 + u^2*x)) + Sqrt[(2*u + 2*u*x)^2/(-1 + u^2*x)^2 - (4*(1 - u^2*x))/(-1 + u^2*x)])/2,
 (* root a7 *)
 -u^(-1),
 (* root a8 *)
 -(1/(u*x)),
 (* root a9 *)
 u,
 (* root a10 *)
 u*x,
 (* root a11 *)
 -Sqrt[-x^(-1)],
 (* root a12 *)
 Sqrt[-x^(-1)],
 (* root a13 *)
 -Sqrt[-x],
 (* root a14 *)
 Sqrt[-x],
 (* root a15 *)
 -((1 - u*x)/(1 + u)),
 (* root a16 *)
 -((1 + u*x)/(-1 + u)),
 (* root a17 *)
 -((1 + u)/(-1 + u*x)),
 (* root a18 *)
 -((1 - u)/(1 + u*x)),
 (* root a19 *)
 -((x - u*x)/(1 + u*x)),
 (* root a20 *)
 -((x + u*x)/(-1 + u*x)),
 (* root a21 *)
 -((1 + u*x)/(-x + u*x)),
 (* root a22 *)
 -((1 - u*x)/(x + u*x)),
 (* root a23 *)
 ((1 + u^2)*x*(-((u - u*x^2)/((1 + u^2)*x))
   - Sqrt[(u - u*x^2)^2/((1 + u^2)^2*x^2)
     - (4*(x + u^2*x)*(1 + u^2*x^2))/((1 + u^2)^2*x^2)]))/
  (2*(x + u^2*x)),
 (* root a24 *)
 ((1 + u^2)*x*(-((u - u*x^2)/((1 + u^2)*x))
   + Sqrt[(u - u*x^2)^2/((1 + u^2)^2*x^2)
     - (4*(x + u^2*x)*(1 + u^2*x^2))/((1 + u^2)^2*x^2)]))/
  (2*(x + u^2*x)),
 (* root a25 *)
 (-((-u + u*x^2)/(1 + u^2*x^2)) - Sqrt[(-u + u*x^2)^2/(1 + u^2*x^2)^2 - (4*(x + u^2*x))/(1 + u^2*x^2)])/2,
 (* root a26 *)
 (-((-u + u*x^2)/(1 + u^2*x^2)) + Sqrt[(-u + u*x^2)^2/(1 + u^2*x^2)^2 - (4*(x + u^2*x))/(1 + u^2*x^2)])/2
};

(* Rephase the path coordinate, endpoint and poles together.  This removes
   explicit I from the rational map and leaves every GPL invariant. *)
poles[x_,u_] := I basePoles[x,-I u];

(* Each entry is {coefficient,{pole indices}}.  These 3,049 GPL words
   multiply the boundary vector {f1,...,f12,f14,f15} in this order. *)
wordData = {{{-4, {7, 1, 7, 1}}, {-4, {7, 1, 7, 2}}, {4, {7, 1, 7, 3}}, 
  {4, {7, 1, 7, 4}}, {4, {7, 1, 8, 1}}, {4, {7, 1, 8, 2}}, 
  {-4, {7, 1, 8, 3}}, {-4, {7, 1, 8, 4}}, {4, {7, 1, 9, 1}}, 
  {4, {7, 1, 9, 2}}, {-4, {7, 1, 9, 3}}, {-4, {7, 1, 9, 4}}, 
  {-4, {7, 1, 10, 1}}, {-4, {7, 1, 10, 2}}, {4, {7, 1, 10, 3}}, 
  {4, {7, 1, 10, 4}}, {-8, {7, 1, 11, 1}}, {-8, {7, 1, 11, 2}}, 
  {8, {7, 1, 11, 3}}, {8, {7, 1, 11, 4}}, {-8, {7, 1, 12, 1}}, 
  {-8, {7, 1, 12, 2}}, {8, {7, 1, 12, 3}}, {8, {7, 1, 12, 4}}, 
  {8, {7, 1, 13, 1}}, {8, {7, 1, 13, 2}}, {-8, {7, 1, 13, 3}}, 
  {-8, {7, 1, 13, 4}}, {8, {7, 1, 14, 1}}, {8, {7, 1, 14, 2}}, 
  {-8, {7, 1, 14, 3}}, {-8, {7, 1, 14, 4}}, {-4, {7, 2, 7, 1}}, 
  {-4, {7, 2, 7, 2}}, {4, {7, 2, 7, 3}}, {4, {7, 2, 7, 4}}, 
  {4, {7, 2, 8, 1}}, {4, {7, 2, 8, 2}}, {-4, {7, 2, 8, 3}}, 
  {-4, {7, 2, 8, 4}}, {4, {7, 2, 9, 1}}, {4, {7, 2, 9, 2}}, 
  {-4, {7, 2, 9, 3}}, {-4, {7, 2, 9, 4}}, {-4, {7, 2, 10, 1}}, 
  {-4, {7, 2, 10, 2}}, {4, {7, 2, 10, 3}}, {4, {7, 2, 10, 4}}, 
  {-8, {7, 2, 11, 1}}, {-8, {7, 2, 11, 2}}, {8, {7, 2, 11, 3}}, 
  {8, {7, 2, 11, 4}}, {-8, {7, 2, 12, 1}}, {-8, {7, 2, 12, 2}}, 
  {8, {7, 2, 12, 3}}, {8, {7, 2, 12, 4}}, {8, {7, 2, 13, 1}}, 
  {8, {7, 2, 13, 2}}, {-8, {7, 2, 13, 3}}, {-8, {7, 2, 13, 4}}, 
  {8, {7, 2, 14, 1}}, {8, {7, 2, 14, 2}}, {-8, {7, 2, 14, 3}}, 
  {-8, {7, 2, 14, 4}}, {4, {7, 3, 7, 1}}, {4, {7, 3, 7, 2}}, 
  {-4, {7, 3, 7, 3}}, {-4, {7, 3, 7, 4}}, {-4, {7, 3, 8, 1}}, 
  {-4, {7, 3, 8, 2}}, {4, {7, 3, 8, 3}}, {4, {7, 3, 8, 4}}, 
  {-4, {7, 3, 9, 1}}, {-4, {7, 3, 9, 2}}, {4, {7, 3, 9, 3}}, 
  {4, {7, 3, 9, 4}}, {4, {7, 3, 10, 1}}, {4, {7, 3, 10, 2}}, 
  {-4, {7, 3, 10, 3}}, {-4, {7, 3, 10, 4}}, {8, {7, 3, 11, 1}}, 
  {8, {7, 3, 11, 2}}, {-8, {7, 3, 11, 3}}, {-8, {7, 3, 11, 4}}, 
  {8, {7, 3, 12, 1}}, {8, {7, 3, 12, 2}}, {-8, {7, 3, 12, 3}}, 
  {-8, {7, 3, 12, 4}}, {-8, {7, 3, 13, 1}}, {-8, {7, 3, 13, 2}}, 
  {8, {7, 3, 13, 3}}, {8, {7, 3, 13, 4}}, {-8, {7, 3, 14, 1}}, 
  {-8, {7, 3, 14, 2}}, {8, {7, 3, 14, 3}}, {8, {7, 3, 14, 4}}, 
  {4, {7, 4, 7, 1}}, {4, {7, 4, 7, 2}}, {-4, {7, 4, 7, 3}}, 
  {-4, {7, 4, 7, 4}}, {-4, {7, 4, 8, 1}}, {-4, {7, 4, 8, 2}}, 
  {4, {7, 4, 8, 3}}, {4, {7, 4, 8, 4}}, {-4, {7, 4, 9, 1}}, 
  {-4, {7, 4, 9, 2}}, {4, {7, 4, 9, 3}}, {4, {7, 4, 9, 4}}, 
  {4, {7, 4, 10, 1}}, {4, {7, 4, 10, 2}}, {-4, {7, 4, 10, 3}}, 
  {-4, {7, 4, 10, 4}}, {8, {7, 4, 11, 1}}, {8, {7, 4, 11, 2}}, 
  {-8, {7, 4, 11, 3}}, {-8, {7, 4, 11, 4}}, {8, {7, 4, 12, 1}}, 
  {8, {7, 4, 12, 2}}, {-8, {7, 4, 12, 3}}, {-8, {7, 4, 12, 4}}, 
  {-8, {7, 4, 13, 1}}, {-8, {7, 4, 13, 2}}, {8, {7, 4, 13, 3}}, 
  {8, {7, 4, 13, 4}}, {-8, {7, 4, 14, 1}}, {-8, {7, 4, 14, 2}}, 
  {8, {7, 4, 14, 3}}, {8, {7, 4, 14, 4}}, {-8, {7, 5, 1, 1}}, 
  {-8, {7, 5, 1, 2}}, {8, {7, 5, 1, 3}}, {8, {7, 5, 1, 4}}, 
  {-8, {7, 5, 2, 1}}, {-8, {7, 5, 2, 2}}, {8, {7, 5, 2, 3}}, 
  {8, {7, 5, 2, 4}}, {8, {7, 5, 3, 1}}, {8, {7, 5, 3, 2}}, 
  {-8, {7, 5, 3, 3}}, {-8, {7, 5, 3, 4}}, {8, {7, 5, 4, 1}}, 
  {8, {7, 5, 4, 2}}, {-8, {7, 5, 4, 3}}, {-8, {7, 5, 4, 4}}, 
  {-8, {7, 6, 1, 1}}, {-8, {7, 6, 1, 2}}, {8, {7, 6, 1, 3}}, 
  {8, {7, 6, 1, 4}}, {-8, {7, 6, 2, 1}}, {-8, {7, 6, 2, 2}}, 
  {8, {7, 6, 2, 3}}, {8, {7, 6, 2, 4}}, {8, {7, 6, 3, 1}}, {8, {7, 6, 3, 2}}, 
  {-8, {7, 6, 3, 3}}, {-8, {7, 6, 3, 4}}, {8, {7, 6, 4, 1}}, 
  {8, {7, 6, 4, 2}}, {-8, {7, 6, 4, 3}}, {-8, {7, 6, 4, 4}}, 
  {-4, {7, 7, 1, 1}}, {-4, {7, 7, 1, 2}}, {4, {7, 7, 1, 3}}, 
  {4, {7, 7, 1, 4}}, {-4, {7, 7, 2, 1}}, {-4, {7, 7, 2, 2}}, 
  {4, {7, 7, 2, 3}}, {4, {7, 7, 2, 4}}, {4, {7, 7, 3, 1}}, {4, {7, 7, 3, 2}}, 
  {-4, {7, 7, 3, 3}}, {-4, {7, 7, 3, 4}}, {4, {7, 7, 4, 1}}, 
  {4, {7, 7, 4, 2}}, {-4, {7, 7, 4, 3}}, {-4, {7, 7, 4, 4}}, 
  {4, {7, 8, 1, 1}}, {4, {7, 8, 1, 2}}, {-4, {7, 8, 1, 3}}, 
  {-4, {7, 8, 1, 4}}, {4, {7, 8, 2, 1}}, {4, {7, 8, 2, 2}}, 
  {-4, {7, 8, 2, 3}}, {-4, {7, 8, 2, 4}}, {-4, {7, 8, 3, 1}}, 
  {-4, {7, 8, 3, 2}}, {4, {7, 8, 3, 3}}, {4, {7, 8, 3, 4}}, 
  {-4, {7, 8, 4, 1}}, {-4, {7, 8, 4, 2}}, {4, {7, 8, 4, 3}}, 
  {4, {7, 8, 4, 4}}, {4, {7, 9, 1, 1}}, {4, {7, 9, 1, 2}}, 
  {-4, {7, 9, 1, 3}}, {-4, {7, 9, 1, 4}}, {4, {7, 9, 2, 1}}, 
  {4, {7, 9, 2, 2}}, {-4, {7, 9, 2, 3}}, {-4, {7, 9, 2, 4}}, 
  {-4, {7, 9, 3, 1}}, {-4, {7, 9, 3, 2}}, {4, {7, 9, 3, 3}}, 
  {4, {7, 9, 3, 4}}, {-4, {7, 9, 4, 1}}, {-4, {7, 9, 4, 2}}, 
  {4, {7, 9, 4, 3}}, {4, {7, 9, 4, 4}}, {-4, {7, 10, 1, 1}}, 
  {-4, {7, 10, 1, 2}}, {4, {7, 10, 1, 3}}, {4, {7, 10, 1, 4}}, 
  {-4, {7, 10, 2, 1}}, {-4, {7, 10, 2, 2}}, {4, {7, 10, 2, 3}}, 
  {4, {7, 10, 2, 4}}, {4, {7, 10, 3, 1}}, {4, {7, 10, 3, 2}}, 
  {-4, {7, 10, 3, 3}}, {-4, {7, 10, 3, 4}}, {4, {7, 10, 4, 1}}, 
  {4, {7, 10, 4, 2}}, {-4, {7, 10, 4, 3}}, {-4, {7, 10, 4, 4}}, 
  {-8, {7, 15, 3, 1}}, {-8, {7, 15, 3, 2}}, {8, {7, 15, 3, 3}}, 
  {8, {7, 15, 3, 4}}, {-8, {7, 15, 4, 1}}, {-8, {7, 15, 4, 2}}, 
  {8, {7, 15, 4, 3}}, {8, {7, 15, 4, 4}}, {-8, {7, 15, 7, 1}}, 
  {-8, {7, 15, 7, 2}}, {8, {7, 15, 7, 3}}, {8, {7, 15, 7, 4}}, 
  {-8, {7, 15, 10, 1}}, {-8, {7, 15, 10, 2}}, {8, {7, 15, 10, 3}}, 
  {8, {7, 15, 10, 4}}, {16, {7, 15, 13, 1}}, {16, {7, 15, 13, 2}}, 
  {-16, {7, 15, 13, 3}}, {-16, {7, 15, 13, 4}}, {16, {7, 15, 14, 1}}, 
  {16, {7, 15, 14, 2}}, {-16, {7, 15, 14, 3}}, {-16, {7, 15, 14, 4}}, 
  {-8, {7, 16, 3, 1}}, {-8, {7, 16, 3, 2}}, {8, {7, 16, 3, 3}}, 
  {8, {7, 16, 3, 4}}, {-8, {7, 16, 4, 1}}, {-8, {7, 16, 4, 2}}, 
  {8, {7, 16, 4, 3}}, {8, {7, 16, 4, 4}}, {-8, {7, 16, 7, 1}}, 
  {-8, {7, 16, 7, 2}}, {8, {7, 16, 7, 3}}, {8, {7, 16, 7, 4}}, 
  {-8, {7, 16, 10, 1}}, {-8, {7, 16, 10, 2}}, {8, {7, 16, 10, 3}}, 
  {8, {7, 16, 10, 4}}, {16, {7, 16, 13, 1}}, {16, {7, 16, 13, 2}}, 
  {-16, {7, 16, 13, 3}}, {-16, {7, 16, 13, 4}}, {16, {7, 16, 14, 1}}, 
  {16, {7, 16, 14, 2}}, {-16, {7, 16, 14, 3}}, {-16, {7, 16, 14, 4}}, 
  {8, {7, 19, 1, 1}}, {8, {7, 19, 1, 2}}, {-8, {7, 19, 1, 3}}, 
  {-8, {7, 19, 1, 4}}, {8, {7, 19, 2, 1}}, {8, {7, 19, 2, 2}}, 
  {-8, {7, 19, 2, 3}}, {-8, {7, 19, 2, 4}}, {8, {7, 19, 7, 1}}, 
  {8, {7, 19, 7, 2}}, {-8, {7, 19, 7, 3}}, {-8, {7, 19, 7, 4}}, 
  {8, {7, 19, 10, 1}}, {8, {7, 19, 10, 2}}, {-8, {7, 19, 10, 3}}, 
  {-8, {7, 19, 10, 4}}, {-16, {7, 19, 13, 1}}, {-16, {7, 19, 13, 2}}, 
  {16, {7, 19, 13, 3}}, {16, {7, 19, 13, 4}}, {-16, {7, 19, 14, 1}}, 
  {-16, {7, 19, 14, 2}}, {16, {7, 19, 14, 3}}, {16, {7, 19, 14, 4}}, 
  {8, {7, 20, 1, 1}}, {8, {7, 20, 1, 2}}, {-8, {7, 20, 1, 3}}, 
  {-8, {7, 20, 1, 4}}, {8, {7, 20, 2, 1}}, {8, {7, 20, 2, 2}}, 
  {-8, {7, 20, 2, 3}}, {-8, {7, 20, 2, 4}}, {8, {7, 20, 7, 1}}, 
  {8, {7, 20, 7, 2}}, {-8, {7, 20, 7, 3}}, {-8, {7, 20, 7, 4}}, 
  {8, {7, 20, 10, 1}}, {8, {7, 20, 10, 2}}, {-8, {7, 20, 10, 3}}, 
  {-8, {7, 20, 10, 4}}, {-16, {7, 20, 13, 1}}, {-16, {7, 20, 13, 2}}, 
  {16, {7, 20, 13, 3}}, {16, {7, 20, 13, 4}}, {-16, {7, 20, 14, 1}}, 
  {-16, {7, 20, 14, 2}}, {16, {7, 20, 14, 3}}, {16, {7, 20, 14, 4}}, 
  {-4, {7, 23, 7, 1}}, {-4, {7, 23, 7, 2}}, {4, {7, 23, 7, 3}}, 
  {4, {7, 23, 7, 4}}, {4, {7, 23, 8, 1}}, {4, {7, 23, 8, 2}}, 
  {-4, {7, 23, 8, 3}}, {-4, {7, 23, 8, 4}}, {4, {7, 23, 9, 1}}, 
  {4, {7, 23, 9, 2}}, {-4, {7, 23, 9, 3}}, {-4, {7, 23, 9, 4}}, 
  {-4, {7, 23, 10, 1}}, {-4, {7, 23, 10, 2}}, {4, {7, 23, 10, 3}}, 
  {4, {7, 23, 10, 4}}, {-8, {7, 23, 11, 1}}, {-8, {7, 23, 11, 2}}, 
  {8, {7, 23, 11, 3}}, {8, {7, 23, 11, 4}}, {-8, {7, 23, 12, 1}}, 
  {-8, {7, 23, 12, 2}}, {8, {7, 23, 12, 3}}, {8, {7, 23, 12, 4}}, 
  {8, {7, 23, 13, 1}}, {8, {7, 23, 13, 2}}, {-8, {7, 23, 13, 3}}, 
  {-8, {7, 23, 13, 4}}, {8, {7, 23, 14, 1}}, {8, {7, 23, 14, 2}}, 
  {-8, {7, 23, 14, 3}}, {-8, {7, 23, 14, 4}}, {-4, {7, 24, 7, 1}}, 
  {-4, {7, 24, 7, 2}}, {4, {7, 24, 7, 3}}, {4, {7, 24, 7, 4}}, 
  {4, {7, 24, 8, 1}}, {4, {7, 24, 8, 2}}, {-4, {7, 24, 8, 3}}, 
  {-4, {7, 24, 8, 4}}, {4, {7, 24, 9, 1}}, {4, {7, 24, 9, 2}}, 
  {-4, {7, 24, 9, 3}}, {-4, {7, 24, 9, 4}}, {-4, {7, 24, 10, 1}}, 
  {-4, {7, 24, 10, 2}}, {4, {7, 24, 10, 3}}, {4, {7, 24, 10, 4}}, 
  {-8, {7, 24, 11, 1}}, {-8, {7, 24, 11, 2}}, {8, {7, 24, 11, 3}}, 
  {8, {7, 24, 11, 4}}, {-8, {7, 24, 12, 1}}, {-8, {7, 24, 12, 2}}, 
  {8, {7, 24, 12, 3}}, {8, {7, 24, 12, 4}}, {8, {7, 24, 13, 1}}, 
  {8, {7, 24, 13, 2}}, {-8, {7, 24, 13, 3}}, {-8, {7, 24, 13, 4}}, 
  {8, {7, 24, 14, 1}}, {8, {7, 24, 14, 2}}, {-8, {7, 24, 14, 3}}, 
  {-8, {7, 24, 14, 4}}, {4, {7, 25, 7, 1}}, {4, {7, 25, 7, 2}}, 
  {-4, {7, 25, 7, 3}}, {-4, {7, 25, 7, 4}}, {-4, {7, 25, 8, 1}}, 
  {-4, {7, 25, 8, 2}}, {4, {7, 25, 8, 3}}, {4, {7, 25, 8, 4}}, 
  {-4, {7, 25, 9, 1}}, {-4, {7, 25, 9, 2}}, {4, {7, 25, 9, 3}}, 
  {4, {7, 25, 9, 4}}, {4, {7, 25, 10, 1}}, {4, {7, 25, 10, 2}}, 
  {-4, {7, 25, 10, 3}}, {-4, {7, 25, 10, 4}}, {8, {7, 25, 11, 1}}, 
  {8, {7, 25, 11, 2}}, {-8, {7, 25, 11, 3}}, {-8, {7, 25, 11, 4}}, 
  {8, {7, 25, 12, 1}}, {8, {7, 25, 12, 2}}, {-8, {7, 25, 12, 3}}, 
  {-8, {7, 25, 12, 4}}, {-8, {7, 25, 13, 1}}, {-8, {7, 25, 13, 2}}, 
  {8, {7, 25, 13, 3}}, {8, {7, 25, 13, 4}}, {-8, {7, 25, 14, 1}}, 
  {-8, {7, 25, 14, 2}}, {8, {7, 25, 14, 3}}, {8, {7, 25, 14, 4}}, 
  {4, {7, 26, 7, 1}}, {4, {7, 26, 7, 2}}, {-4, {7, 26, 7, 3}}, 
  {-4, {7, 26, 7, 4}}, {-4, {7, 26, 8, 1}}, {-4, {7, 26, 8, 2}}, 
  {4, {7, 26, 8, 3}}, {4, {7, 26, 8, 4}}, {-4, {7, 26, 9, 1}}, 
  {-4, {7, 26, 9, 2}}, {4, {7, 26, 9, 3}}, {4, {7, 26, 9, 4}}, 
  {4, {7, 26, 10, 1}}, {4, {7, 26, 10, 2}}, {-4, {7, 26, 10, 3}}, 
  {-4, {7, 26, 10, 4}}, {8, {7, 26, 11, 1}}, {8, {7, 26, 11, 2}}, 
  {-8, {7, 26, 11, 3}}, {-8, {7, 26, 11, 4}}, {8, {7, 26, 12, 1}}, 
  {8, {7, 26, 12, 2}}, {-8, {7, 26, 12, 3}}, {-8, {7, 26, 12, 4}}, 
  {-8, {7, 26, 13, 1}}, {-8, {7, 26, 13, 2}}, {8, {7, 26, 13, 3}}, 
  {8, {7, 26, 13, 4}}, {-8, {7, 26, 14, 1}}, {-8, {7, 26, 14, 2}}, 
  {8, {7, 26, 14, 3}}, {8, {7, 26, 14, 4}}, {4, {8, 1, 7, 1}}, 
  {4, {8, 1, 7, 2}}, {-4, {8, 1, 7, 3}}, {-4, {8, 1, 7, 4}}, 
  {-4, {8, 1, 8, 1}}, {-4, {8, 1, 8, 2}}, {4, {8, 1, 8, 3}}, 
  {4, {8, 1, 8, 4}}, {-4, {8, 1, 9, 1}}, {-4, {8, 1, 9, 2}}, 
  {4, {8, 1, 9, 3}}, {4, {8, 1, 9, 4}}, {4, {8, 1, 10, 1}}, 
  {4, {8, 1, 10, 2}}, {-4, {8, 1, 10, 3}}, {-4, {8, 1, 10, 4}}, 
  {8, {8, 1, 11, 1}}, {8, {8, 1, 11, 2}}, {-8, {8, 1, 11, 3}}, 
  {-8, {8, 1, 11, 4}}, {8, {8, 1, 12, 1}}, {8, {8, 1, 12, 2}}, 
  {-8, {8, 1, 12, 3}}, {-8, {8, 1, 12, 4}}, {-8, {8, 1, 13, 1}}, 
  {-8, {8, 1, 13, 2}}, {8, {8, 1, 13, 3}}, {8, {8, 1, 13, 4}}, 
  {-8, {8, 1, 14, 1}}, {-8, {8, 1, 14, 2}}, {8, {8, 1, 14, 3}}, 
  {8, {8, 1, 14, 4}}, {4, {8, 2, 7, 1}}, {4, {8, 2, 7, 2}}, 
  {-4, {8, 2, 7, 3}}, {-4, {8, 2, 7, 4}}, {-4, {8, 2, 8, 1}}, 
  {-4, {8, 2, 8, 2}}, {4, {8, 2, 8, 3}}, {4, {8, 2, 8, 4}}, 
  {-4, {8, 2, 9, 1}}, {-4, {8, 2, 9, 2}}, {4, {8, 2, 9, 3}}, 
  {4, {8, 2, 9, 4}}, {4, {8, 2, 10, 1}}, {4, {8, 2, 10, 2}}, 
  {-4, {8, 2, 10, 3}}, {-4, {8, 2, 10, 4}}, {8, {8, 2, 11, 1}}, 
  {8, {8, 2, 11, 2}}, {-8, {8, 2, 11, 3}}, {-8, {8, 2, 11, 4}}, 
  {8, {8, 2, 12, 1}}, {8, {8, 2, 12, 2}}, {-8, {8, 2, 12, 3}}, 
  {-8, {8, 2, 12, 4}}, {-8, {8, 2, 13, 1}}, {-8, {8, 2, 13, 2}}, 
  {8, {8, 2, 13, 3}}, {8, {8, 2, 13, 4}}, {-8, {8, 2, 14, 1}}, 
  {-8, {8, 2, 14, 2}}, {8, {8, 2, 14, 3}}, {8, {8, 2, 14, 4}}, 
  {-4, {8, 3, 7, 1}}, {-4, {8, 3, 7, 2}}, {4, {8, 3, 7, 3}}, 
  {4, {8, 3, 7, 4}}, {4, {8, 3, 8, 1}}, {4, {8, 3, 8, 2}}, 
  {-4, {8, 3, 8, 3}}, {-4, {8, 3, 8, 4}}, {4, {8, 3, 9, 1}}, 
  {4, {8, 3, 9, 2}}, {-4, {8, 3, 9, 3}}, {-4, {8, 3, 9, 4}}, 
  {-4, {8, 3, 10, 1}}, {-4, {8, 3, 10, 2}}, {4, {8, 3, 10, 3}}, 
  {4, {8, 3, 10, 4}}, {-8, {8, 3, 11, 1}}, {-8, {8, 3, 11, 2}}, 
  {8, {8, 3, 11, 3}}, {8, {8, 3, 11, 4}}, {-8, {8, 3, 12, 1}}, 
  {-8, {8, 3, 12, 2}}, {8, {8, 3, 12, 3}}, {8, {8, 3, 12, 4}}, 
  {8, {8, 3, 13, 1}}, {8, {8, 3, 13, 2}}, {-8, {8, 3, 13, 3}}, 
  {-8, {8, 3, 13, 4}}, {8, {8, 3, 14, 1}}, {8, {8, 3, 14, 2}}, 
  {-8, {8, 3, 14, 3}}, {-8, {8, 3, 14, 4}}, {-4, {8, 4, 7, 1}}, 
  {-4, {8, 4, 7, 2}}, {4, {8, 4, 7, 3}}, {4, {8, 4, 7, 4}}, 
  {4, {8, 4, 8, 1}}, {4, {8, 4, 8, 2}}, {-4, {8, 4, 8, 3}}, 
  {-4, {8, 4, 8, 4}}, {4, {8, 4, 9, 1}}, {4, {8, 4, 9, 2}}, 
  {-4, {8, 4, 9, 3}}, {-4, {8, 4, 9, 4}}, {-4, {8, 4, 10, 1}}, 
  {-4, {8, 4, 10, 2}}, {4, {8, 4, 10, 3}}, {4, {8, 4, 10, 4}}, 
  {-8, {8, 4, 11, 1}}, {-8, {8, 4, 11, 2}}, {8, {8, 4, 11, 3}}, 
  {8, {8, 4, 11, 4}}, {-8, {8, 4, 12, 1}}, {-8, {8, 4, 12, 2}}, 
  {8, {8, 4, 12, 3}}, {8, {8, 4, 12, 4}}, {8, {8, 4, 13, 1}}, 
  {8, {8, 4, 13, 2}}, {-8, {8, 4, 13, 3}}, {-8, {8, 4, 13, 4}}, 
  {8, {8, 4, 14, 1}}, {8, {8, 4, 14, 2}}, {-8, {8, 4, 14, 3}}, 
  {-8, {8, 4, 14, 4}}, {-8, {8, 5, 1, 1}}, {-8, {8, 5, 1, 2}}, 
  {8, {8, 5, 1, 3}}, {8, {8, 5, 1, 4}}, {-8, {8, 5, 2, 1}}, 
  {-8, {8, 5, 2, 2}}, {8, {8, 5, 2, 3}}, {8, {8, 5, 2, 4}}, 
  {8, {8, 5, 3, 1}}, {8, {8, 5, 3, 2}}, {-8, {8, 5, 3, 3}}, 
  {-8, {8, 5, 3, 4}}, {8, {8, 5, 4, 1}}, {8, {8, 5, 4, 2}}, 
  {-8, {8, 5, 4, 3}}, {-8, {8, 5, 4, 4}}, {-8, {8, 6, 1, 1}}, 
  {-8, {8, 6, 1, 2}}, {8, {8, 6, 1, 3}}, {8, {8, 6, 1, 4}}, 
  {-8, {8, 6, 2, 1}}, {-8, {8, 6, 2, 2}}, {8, {8, 6, 2, 3}}, 
  {8, {8, 6, 2, 4}}, {8, {8, 6, 3, 1}}, {8, {8, 6, 3, 2}}, 
  {-8, {8, 6, 3, 3}}, {-8, {8, 6, 3, 4}}, {8, {8, 6, 4, 1}}, 
  {8, {8, 6, 4, 2}}, {-8, {8, 6, 4, 3}}, {-8, {8, 6, 4, 4}}, 
  {4, {8, 7, 1, 1}}, {4, {8, 7, 1, 2}}, {-4, {8, 7, 1, 3}}, 
  {-4, {8, 7, 1, 4}}, {4, {8, 7, 2, 1}}, {4, {8, 7, 2, 2}}, 
  {-4, {8, 7, 2, 3}}, {-4, {8, 7, 2, 4}}, {-4, {8, 7, 3, 1}}, 
  {-4, {8, 7, 3, 2}}, {4, {8, 7, 3, 3}}, {4, {8, 7, 3, 4}}, 
  {-4, {8, 7, 4, 1}}, {-4, {8, 7, 4, 2}}, {4, {8, 7, 4, 3}}, 
  {4, {8, 7, 4, 4}}, {-4, {8, 8, 1, 1}}, {-4, {8, 8, 1, 2}}, 
  {4, {8, 8, 1, 3}}, {4, {8, 8, 1, 4}}, {-4, {8, 8, 2, 1}}, 
  {-4, {8, 8, 2, 2}}, {4, {8, 8, 2, 3}}, {4, {8, 8, 2, 4}}, 
  {4, {8, 8, 3, 1}}, {4, {8, 8, 3, 2}}, {-4, {8, 8, 3, 3}}, 
  {-4, {8, 8, 3, 4}}, {4, {8, 8, 4, 1}}, {4, {8, 8, 4, 2}}, 
  {-4, {8, 8, 4, 3}}, {-4, {8, 8, 4, 4}}, {-4, {8, 9, 1, 1}}, 
  {-4, {8, 9, 1, 2}}, {4, {8, 9, 1, 3}}, {4, {8, 9, 1, 4}}, 
  {-4, {8, 9, 2, 1}}, {-4, {8, 9, 2, 2}}, {4, {8, 9, 2, 3}}, 
  {4, {8, 9, 2, 4}}, {4, {8, 9, 3, 1}}, {4, {8, 9, 3, 2}}, 
  {-4, {8, 9, 3, 3}}, {-4, {8, 9, 3, 4}}, {4, {8, 9, 4, 1}}, 
  {4, {8, 9, 4, 2}}, {-4, {8, 9, 4, 3}}, {-4, {8, 9, 4, 4}}, 
  {4, {8, 10, 1, 1}}, {4, {8, 10, 1, 2}}, {-4, {8, 10, 1, 3}}, 
  {-4, {8, 10, 1, 4}}, {4, {8, 10, 2, 1}}, {4, {8, 10, 2, 2}}, 
  {-4, {8, 10, 2, 3}}, {-4, {8, 10, 2, 4}}, {-4, {8, 10, 3, 1}}, 
  {-4, {8, 10, 3, 2}}, {4, {8, 10, 3, 3}}, {4, {8, 10, 3, 4}}, 
  {-4, {8, 10, 4, 1}}, {-4, {8, 10, 4, 2}}, {4, {8, 10, 4, 3}}, 
  {4, {8, 10, 4, 4}}, {-8, {8, 17, 3, 1}}, {-8, {8, 17, 3, 2}}, 
  {8, {8, 17, 3, 3}}, {8, {8, 17, 3, 4}}, {-8, {8, 17, 4, 1}}, 
  {-8, {8, 17, 4, 2}}, {8, {8, 17, 4, 3}}, {8, {8, 17, 4, 4}}, 
  {-8, {8, 17, 8, 1}}, {-8, {8, 17, 8, 2}}, {8, {8, 17, 8, 3}}, 
  {8, {8, 17, 8, 4}}, {-8, {8, 17, 9, 1}}, {-8, {8, 17, 9, 2}}, 
  {8, {8, 17, 9, 3}}, {8, {8, 17, 9, 4}}, {16, {8, 17, 11, 1}}, 
  {16, {8, 17, 11, 2}}, {-16, {8, 17, 11, 3}}, {-16, {8, 17, 11, 4}}, 
  {16, {8, 17, 12, 1}}, {16, {8, 17, 12, 2}}, {-16, {8, 17, 12, 3}}, 
  {-16, {8, 17, 12, 4}}, {-8, {8, 18, 3, 1}}, {-8, {8, 18, 3, 2}}, 
  {8, {8, 18, 3, 3}}, {8, {8, 18, 3, 4}}, {-8, {8, 18, 4, 1}}, 
  {-8, {8, 18, 4, 2}}, {8, {8, 18, 4, 3}}, {8, {8, 18, 4, 4}}, 
  {-8, {8, 18, 8, 1}}, {-8, {8, 18, 8, 2}}, {8, {8, 18, 8, 3}}, 
  {8, {8, 18, 8, 4}}, {-8, {8, 18, 9, 1}}, {-8, {8, 18, 9, 2}}, 
  {8, {8, 18, 9, 3}}, {8, {8, 18, 9, 4}}, {16, {8, 18, 11, 1}}, 
  {16, {8, 18, 11, 2}}, {-16, {8, 18, 11, 3}}, {-16, {8, 18, 11, 4}}, 
  {16, {8, 18, 12, 1}}, {16, {8, 18, 12, 2}}, {-16, {8, 18, 12, 3}}, 
  {-16, {8, 18, 12, 4}}, {8, {8, 21, 1, 1}}, {8, {8, 21, 1, 2}}, 
  {-8, {8, 21, 1, 3}}, {-8, {8, 21, 1, 4}}, {8, {8, 21, 2, 1}}, 
  {8, {8, 21, 2, 2}}, {-8, {8, 21, 2, 3}}, {-8, {8, 21, 2, 4}}, 
  {8, {8, 21, 8, 1}}, {8, {8, 21, 8, 2}}, {-8, {8, 21, 8, 3}}, 
  {-8, {8, 21, 8, 4}}, {8, {8, 21, 9, 1}}, {8, {8, 21, 9, 2}}, 
  {-8, {8, 21, 9, 3}}, {-8, {8, 21, 9, 4}}, {-16, {8, 21, 11, 1}}, 
  {-16, {8, 21, 11, 2}}, {16, {8, 21, 11, 3}}, {16, {8, 21, 11, 4}}, 
  {-16, {8, 21, 12, 1}}, {-16, {8, 21, 12, 2}}, {16, {8, 21, 12, 3}}, 
  {16, {8, 21, 12, 4}}, {8, {8, 22, 1, 1}}, {8, {8, 22, 1, 2}}, 
  {-8, {8, 22, 1, 3}}, {-8, {8, 22, 1, 4}}, {8, {8, 22, 2, 1}}, 
  {8, {8, 22, 2, 2}}, {-8, {8, 22, 2, 3}}, {-8, {8, 22, 2, 4}}, 
  {8, {8, 22, 8, 1}}, {8, {8, 22, 8, 2}}, {-8, {8, 22, 8, 3}}, 
  {-8, {8, 22, 8, 4}}, {8, {8, 22, 9, 1}}, {8, {8, 22, 9, 2}}, 
  {-8, {8, 22, 9, 3}}, {-8, {8, 22, 9, 4}}, {-16, {8, 22, 11, 1}}, 
  {-16, {8, 22, 11, 2}}, {16, {8, 22, 11, 3}}, {16, {8, 22, 11, 4}}, 
  {-16, {8, 22, 12, 1}}, {-16, {8, 22, 12, 2}}, {16, {8, 22, 12, 3}}, 
  {16, {8, 22, 12, 4}}, {-4, {8, 23, 7, 1}}, {-4, {8, 23, 7, 2}}, 
  {4, {8, 23, 7, 3}}, {4, {8, 23, 7, 4}}, {4, {8, 23, 8, 1}}, 
  {4, {8, 23, 8, 2}}, {-4, {8, 23, 8, 3}}, {-4, {8, 23, 8, 4}}, 
  {4, {8, 23, 9, 1}}, {4, {8, 23, 9, 2}}, {-4, {8, 23, 9, 3}}, 
  {-4, {8, 23, 9, 4}}, {-4, {8, 23, 10, 1}}, {-4, {8, 23, 10, 2}}, 
  {4, {8, 23, 10, 3}}, {4, {8, 23, 10, 4}}, {-8, {8, 23, 11, 1}}, 
  {-8, {8, 23, 11, 2}}, {8, {8, 23, 11, 3}}, {8, {8, 23, 11, 4}}, 
  {-8, {8, 23, 12, 1}}, {-8, {8, 23, 12, 2}}, {8, {8, 23, 12, 3}}, 
  {8, {8, 23, 12, 4}}, {8, {8, 23, 13, 1}}, {8, {8, 23, 13, 2}}, 
  {-8, {8, 23, 13, 3}}, {-8, {8, 23, 13, 4}}, {8, {8, 23, 14, 1}}, 
  {8, {8, 23, 14, 2}}, {-8, {8, 23, 14, 3}}, {-8, {8, 23, 14, 4}}, 
  {-4, {8, 24, 7, 1}}, {-4, {8, 24, 7, 2}}, {4, {8, 24, 7, 3}}, 
  {4, {8, 24, 7, 4}}, {4, {8, 24, 8, 1}}, {4, {8, 24, 8, 2}}, 
  {-4, {8, 24, 8, 3}}, {-4, {8, 24, 8, 4}}, {4, {8, 24, 9, 1}}, 
  {4, {8, 24, 9, 2}}, {-4, {8, 24, 9, 3}}, {-4, {8, 24, 9, 4}}, 
  {-4, {8, 24, 10, 1}}, {-4, {8, 24, 10, 2}}, {4, {8, 24, 10, 3}}, 
  {4, {8, 24, 10, 4}}, {-8, {8, 24, 11, 1}}, {-8, {8, 24, 11, 2}}, 
  {8, {8, 24, 11, 3}}, {8, {8, 24, 11, 4}}, {-8, {8, 24, 12, 1}}, 
  {-8, {8, 24, 12, 2}}, {8, {8, 24, 12, 3}}, {8, {8, 24, 12, 4}}, 
  {8, {8, 24, 13, 1}}, {8, {8, 24, 13, 2}}, {-8, {8, 24, 13, 3}}, 
  {-8, {8, 24, 13, 4}}, {8, {8, 24, 14, 1}}, {8, {8, 24, 14, 2}}, 
  {-8, {8, 24, 14, 3}}, {-8, {8, 24, 14, 4}}, {4, {8, 25, 7, 1}}, 
  {4, {8, 25, 7, 2}}, {-4, {8, 25, 7, 3}}, {-4, {8, 25, 7, 4}}, 
  {-4, {8, 25, 8, 1}}, {-4, {8, 25, 8, 2}}, {4, {8, 25, 8, 3}}, 
  {4, {8, 25, 8, 4}}, {-4, {8, 25, 9, 1}}, {-4, {8, 25, 9, 2}}, 
  {4, {8, 25, 9, 3}}, {4, {8, 25, 9, 4}}, {4, {8, 25, 10, 1}}, 
  {4, {8, 25, 10, 2}}, {-4, {8, 25, 10, 3}}, {-4, {8, 25, 10, 4}}, 
  {8, {8, 25, 11, 1}}, {8, {8, 25, 11, 2}}, {-8, {8, 25, 11, 3}}, 
  {-8, {8, 25, 11, 4}}, {8, {8, 25, 12, 1}}, {8, {8, 25, 12, 2}}, 
  {-8, {8, 25, 12, 3}}, {-8, {8, 25, 12, 4}}, {-8, {8, 25, 13, 1}}, 
  {-8, {8, 25, 13, 2}}, {8, {8, 25, 13, 3}}, {8, {8, 25, 13, 4}}, 
  {-8, {8, 25, 14, 1}}, {-8, {8, 25, 14, 2}}, {8, {8, 25, 14, 3}}, 
  {8, {8, 25, 14, 4}}, {4, {8, 26, 7, 1}}, {4, {8, 26, 7, 2}}, 
  {-4, {8, 26, 7, 3}}, {-4, {8, 26, 7, 4}}, {-4, {8, 26, 8, 1}}, 
  {-4, {8, 26, 8, 2}}, {4, {8, 26, 8, 3}}, {4, {8, 26, 8, 4}}, 
  {-4, {8, 26, 9, 1}}, {-4, {8, 26, 9, 2}}, {4, {8, 26, 9, 3}}, 
  {4, {8, 26, 9, 4}}, {4, {8, 26, 10, 1}}, {4, {8, 26, 10, 2}}, 
  {-4, {8, 26, 10, 3}}, {-4, {8, 26, 10, 4}}, {8, {8, 26, 11, 1}}, 
  {8, {8, 26, 11, 2}}, {-8, {8, 26, 11, 3}}, {-8, {8, 26, 11, 4}}, 
  {8, {8, 26, 12, 1}}, {8, {8, 26, 12, 2}}, {-8, {8, 26, 12, 3}}, 
  {-8, {8, 26, 12, 4}}, {-8, {8, 26, 13, 1}}, {-8, {8, 26, 13, 2}}, 
  {8, {8, 26, 13, 3}}, {8, {8, 26, 13, 4}}, {-8, {8, 26, 14, 1}}, 
  {-8, {8, 26, 14, 2}}, {8, {8, 26, 14, 3}}, {8, {8, 26, 14, 4}}, 
  {-4, {9, 1, 7, 1}}, {-4, {9, 1, 7, 2}}, {4, {9, 1, 7, 3}}, 
  {4, {9, 1, 7, 4}}, {4, {9, 1, 8, 1}}, {4, {9, 1, 8, 2}}, 
  {-4, {9, 1, 8, 3}}, {-4, {9, 1, 8, 4}}, {4, {9, 1, 9, 1}}, 
  {4, {9, 1, 9, 2}}, {-4, {9, 1, 9, 3}}, {-4, {9, 1, 9, 4}}, 
  {-4, {9, 1, 10, 1}}, {-4, {9, 1, 10, 2}}, {4, {9, 1, 10, 3}}, 
  {4, {9, 1, 10, 4}}, {-8, {9, 1, 11, 1}}, {-8, {9, 1, 11, 2}}, 
  {8, {9, 1, 11, 3}}, {8, {9, 1, 11, 4}}, {-8, {9, 1, 12, 1}}, 
  {-8, {9, 1, 12, 2}}, {8, {9, 1, 12, 3}}, {8, {9, 1, 12, 4}}, 
  {8, {9, 1, 13, 1}}, {8, {9, 1, 13, 2}}, {-8, {9, 1, 13, 3}}, 
  {-8, {9, 1, 13, 4}}, {8, {9, 1, 14, 1}}, {8, {9, 1, 14, 2}}, 
  {-8, {9, 1, 14, 3}}, {-8, {9, 1, 14, 4}}, {-4, {9, 2, 7, 1}}, 
  {-4, {9, 2, 7, 2}}, {4, {9, 2, 7, 3}}, {4, {9, 2, 7, 4}}, 
  {4, {9, 2, 8, 1}}, {4, {9, 2, 8, 2}}, {-4, {9, 2, 8, 3}}, 
  {-4, {9, 2, 8, 4}}, {4, {9, 2, 9, 1}}, {4, {9, 2, 9, 2}}, 
  {-4, {9, 2, 9, 3}}, {-4, {9, 2, 9, 4}}, {-4, {9, 2, 10, 1}}, 
  {-4, {9, 2, 10, 2}}, {4, {9, 2, 10, 3}}, {4, {9, 2, 10, 4}}, 
  {-8, {9, 2, 11, 1}}, {-8, {9, 2, 11, 2}}, {8, {9, 2, 11, 3}}, 
  {8, {9, 2, 11, 4}}, {-8, {9, 2, 12, 1}}, {-8, {9, 2, 12, 2}}, 
  {8, {9, 2, 12, 3}}, {8, {9, 2, 12, 4}}, {8, {9, 2, 13, 1}}, 
  {8, {9, 2, 13, 2}}, {-8, {9, 2, 13, 3}}, {-8, {9, 2, 13, 4}}, 
  {8, {9, 2, 14, 1}}, {8, {9, 2, 14, 2}}, {-8, {9, 2, 14, 3}}, 
  {-8, {9, 2, 14, 4}}, {4, {9, 3, 7, 1}}, {4, {9, 3, 7, 2}}, 
  {-4, {9, 3, 7, 3}}, {-4, {9, 3, 7, 4}}, {-4, {9, 3, 8, 1}}, 
  {-4, {9, 3, 8, 2}}, {4, {9, 3, 8, 3}}, {4, {9, 3, 8, 4}}, 
  {-4, {9, 3, 9, 1}}, {-4, {9, 3, 9, 2}}, {4, {9, 3, 9, 3}}, 
  {4, {9, 3, 9, 4}}, {4, {9, 3, 10, 1}}, {4, {9, 3, 10, 2}}, 
  {-4, {9, 3, 10, 3}}, {-4, {9, 3, 10, 4}}, {8, {9, 3, 11, 1}}, 
  {8, {9, 3, 11, 2}}, {-8, {9, 3, 11, 3}}, {-8, {9, 3, 11, 4}}, 
  {8, {9, 3, 12, 1}}, {8, {9, 3, 12, 2}}, {-8, {9, 3, 12, 3}}, 
  {-8, {9, 3, 12, 4}}, {-8, {9, 3, 13, 1}}, {-8, {9, 3, 13, 2}}, 
  {8, {9, 3, 13, 3}}, {8, {9, 3, 13, 4}}, {-8, {9, 3, 14, 1}}, 
  {-8, {9, 3, 14, 2}}, {8, {9, 3, 14, 3}}, {8, {9, 3, 14, 4}}, 
  {4, {9, 4, 7, 1}}, {4, {9, 4, 7, 2}}, {-4, {9, 4, 7, 3}}, 
  {-4, {9, 4, 7, 4}}, {-4, {9, 4, 8, 1}}, {-4, {9, 4, 8, 2}}, 
  {4, {9, 4, 8, 3}}, {4, {9, 4, 8, 4}}, {-4, {9, 4, 9, 1}}, 
  {-4, {9, 4, 9, 2}}, {4, {9, 4, 9, 3}}, {4, {9, 4, 9, 4}}, 
  {4, {9, 4, 10, 1}}, {4, {9, 4, 10, 2}}, {-4, {9, 4, 10, 3}}, 
  {-4, {9, 4, 10, 4}}, {8, {9, 4, 11, 1}}, {8, {9, 4, 11, 2}}, 
  {-8, {9, 4, 11, 3}}, {-8, {9, 4, 11, 4}}, {8, {9, 4, 12, 1}}, 
  {8, {9, 4, 12, 2}}, {-8, {9, 4, 12, 3}}, {-8, {9, 4, 12, 4}}, 
  {-8, {9, 4, 13, 1}}, {-8, {9, 4, 13, 2}}, {8, {9, 4, 13, 3}}, 
  {8, {9, 4, 13, 4}}, {-8, {9, 4, 14, 1}}, {-8, {9, 4, 14, 2}}, 
  {8, {9, 4, 14, 3}}, {8, {9, 4, 14, 4}}, {8, {9, 5, 1, 1}}, 
  {8, {9, 5, 1, 2}}, {-8, {9, 5, 1, 3}}, {-8, {9, 5, 1, 4}}, 
  {8, {9, 5, 2, 1}}, {8, {9, 5, 2, 2}}, {-8, {9, 5, 2, 3}}, 
  {-8, {9, 5, 2, 4}}, {-8, {9, 5, 3, 1}}, {-8, {9, 5, 3, 2}}, 
  {8, {9, 5, 3, 3}}, {8, {9, 5, 3, 4}}, {-8, {9, 5, 4, 1}}, 
  {-8, {9, 5, 4, 2}}, {8, {9, 5, 4, 3}}, {8, {9, 5, 4, 4}}, 
  {8, {9, 6, 1, 1}}, {8, {9, 6, 1, 2}}, {-8, {9, 6, 1, 3}}, 
  {-8, {9, 6, 1, 4}}, {8, {9, 6, 2, 1}}, {8, {9, 6, 2, 2}}, 
  {-8, {9, 6, 2, 3}}, {-8, {9, 6, 2, 4}}, {-8, {9, 6, 3, 1}}, 
  {-8, {9, 6, 3, 2}}, {8, {9, 6, 3, 3}}, {8, {9, 6, 3, 4}}, 
  {-8, {9, 6, 4, 1}}, {-8, {9, 6, 4, 2}}, {8, {9, 6, 4, 3}}, 
  {8, {9, 6, 4, 4}}, {-4, {9, 7, 1, 1}}, {-4, {9, 7, 1, 2}}, 
  {4, {9, 7, 1, 3}}, {4, {9, 7, 1, 4}}, {-4, {9, 7, 2, 1}}, 
  {-4, {9, 7, 2, 2}}, {4, {9, 7, 2, 3}}, {4, {9, 7, 2, 4}}, 
  {4, {9, 7, 3, 1}}, {4, {9, 7, 3, 2}}, {-4, {9, 7, 3, 3}}, 
  {-4, {9, 7, 3, 4}}, {4, {9, 7, 4, 1}}, {4, {9, 7, 4, 2}}, 
  {-4, {9, 7, 4, 3}}, {-4, {9, 7, 4, 4}}, {4, {9, 8, 1, 1}}, 
  {4, {9, 8, 1, 2}}, {-4, {9, 8, 1, 3}}, {-4, {9, 8, 1, 4}}, 
  {4, {9, 8, 2, 1}}, {4, {9, 8, 2, 2}}, {-4, {9, 8, 2, 3}}, 
  {-4, {9, 8, 2, 4}}, {-4, {9, 8, 3, 1}}, {-4, {9, 8, 3, 2}}, 
  {4, {9, 8, 3, 3}}, {4, {9, 8, 3, 4}}, {-4, {9, 8, 4, 1}}, 
  {-4, {9, 8, 4, 2}}, {4, {9, 8, 4, 3}}, {4, {9, 8, 4, 4}}, 
  {4, {9, 9, 1, 1}}, {4, {9, 9, 1, 2}}, {-4, {9, 9, 1, 3}}, 
  {-4, {9, 9, 1, 4}}, {4, {9, 9, 2, 1}}, {4, {9, 9, 2, 2}}, 
  {-4, {9, 9, 2, 3}}, {-4, {9, 9, 2, 4}}, {-4, {9, 9, 3, 1}}, 
  {-4, {9, 9, 3, 2}}, {4, {9, 9, 3, 3}}, {4, {9, 9, 3, 4}}, 
  {-4, {9, 9, 4, 1}}, {-4, {9, 9, 4, 2}}, {4, {9, 9, 4, 3}}, 
  {4, {9, 9, 4, 4}}, {-4, {9, 10, 1, 1}}, {-4, {9, 10, 1, 2}}, 
  {4, {9, 10, 1, 3}}, {4, {9, 10, 1, 4}}, {-4, {9, 10, 2, 1}}, 
  {-4, {9, 10, 2, 2}}, {4, {9, 10, 2, 3}}, {4, {9, 10, 2, 4}}, 
  {4, {9, 10, 3, 1}}, {4, {9, 10, 3, 2}}, {-4, {9, 10, 3, 3}}, 
  {-4, {9, 10, 3, 4}}, {4, {9, 10, 4, 1}}, {4, {9, 10, 4, 2}}, 
  {-4, {9, 10, 4, 3}}, {-4, {9, 10, 4, 4}}, {8, {9, 17, 3, 1}}, 
  {8, {9, 17, 3, 2}}, {-8, {9, 17, 3, 3}}, {-8, {9, 17, 3, 4}}, 
  {8, {9, 17, 4, 1}}, {8, {9, 17, 4, 2}}, {-8, {9, 17, 4, 3}}, 
  {-8, {9, 17, 4, 4}}, {8, {9, 17, 8, 1}}, {8, {9, 17, 8, 2}}, 
  {-8, {9, 17, 8, 3}}, {-8, {9, 17, 8, 4}}, {8, {9, 17, 9, 1}}, 
  {8, {9, 17, 9, 2}}, {-8, {9, 17, 9, 3}}, {-8, {9, 17, 9, 4}}, 
  {-16, {9, 17, 11, 1}}, {-16, {9, 17, 11, 2}}, {16, {9, 17, 11, 3}}, 
  {16, {9, 17, 11, 4}}, {-16, {9, 17, 12, 1}}, {-16, {9, 17, 12, 2}}, 
  {16, {9, 17, 12, 3}}, {16, {9, 17, 12, 4}}, {8, {9, 18, 3, 1}}, 
  {8, {9, 18, 3, 2}}, {-8, {9, 18, 3, 3}}, {-8, {9, 18, 3, 4}}, 
  {8, {9, 18, 4, 1}}, {8, {9, 18, 4, 2}}, {-8, {9, 18, 4, 3}}, 
  {-8, {9, 18, 4, 4}}, {8, {9, 18, 8, 1}}, {8, {9, 18, 8, 2}}, 
  {-8, {9, 18, 8, 3}}, {-8, {9, 18, 8, 4}}, {8, {9, 18, 9, 1}}, 
  {8, {9, 18, 9, 2}}, {-8, {9, 18, 9, 3}}, {-8, {9, 18, 9, 4}}, 
  {-16, {9, 18, 11, 1}}, {-16, {9, 18, 11, 2}}, {16, {9, 18, 11, 3}}, 
  {16, {9, 18, 11, 4}}, {-16, {9, 18, 12, 1}}, {-16, {9, 18, 12, 2}}, 
  {16, {9, 18, 12, 3}}, {16, {9, 18, 12, 4}}, {-8, {9, 21, 1, 1}}, 
  {-8, {9, 21, 1, 2}}, {8, {9, 21, 1, 3}}, {8, {9, 21, 1, 4}}, 
  {-8, {9, 21, 2, 1}}, {-8, {9, 21, 2, 2}}, {8, {9, 21, 2, 3}}, 
  {8, {9, 21, 2, 4}}, {-8, {9, 21, 8, 1}}, {-8, {9, 21, 8, 2}}, 
  {8, {9, 21, 8, 3}}, {8, {9, 21, 8, 4}}, {-8, {9, 21, 9, 1}}, 
  {-8, {9, 21, 9, 2}}, {8, {9, 21, 9, 3}}, {8, {9, 21, 9, 4}}, 
  {16, {9, 21, 11, 1}}, {16, {9, 21, 11, 2}}, {-16, {9, 21, 11, 3}}, 
  {-16, {9, 21, 11, 4}}, {16, {9, 21, 12, 1}}, {16, {9, 21, 12, 2}}, 
  {-16, {9, 21, 12, 3}}, {-16, {9, 21, 12, 4}}, {-8, {9, 22, 1, 1}}, 
  {-8, {9, 22, 1, 2}}, {8, {9, 22, 1, 3}}, {8, {9, 22, 1, 4}}, 
  {-8, {9, 22, 2, 1}}, {-8, {9, 22, 2, 2}}, {8, {9, 22, 2, 3}}, 
  {8, {9, 22, 2, 4}}, {-8, {9, 22, 8, 1}}, {-8, {9, 22, 8, 2}}, 
  {8, {9, 22, 8, 3}}, {8, {9, 22, 8, 4}}, {-8, {9, 22, 9, 1}}, 
  {-8, {9, 22, 9, 2}}, {8, {9, 22, 9, 3}}, {8, {9, 22, 9, 4}}, 
  {16, {9, 22, 11, 1}}, {16, {9, 22, 11, 2}}, {-16, {9, 22, 11, 3}}, 
  {-16, {9, 22, 11, 4}}, {16, {9, 22, 12, 1}}, {16, {9, 22, 12, 2}}, 
  {-16, {9, 22, 12, 3}}, {-16, {9, 22, 12, 4}}, {4, {9, 23, 7, 1}}, 
  {4, {9, 23, 7, 2}}, {-4, {9, 23, 7, 3}}, {-4, {9, 23, 7, 4}}, 
  {-4, {9, 23, 8, 1}}, {-4, {9, 23, 8, 2}}, {4, {9, 23, 8, 3}}, 
  {4, {9, 23, 8, 4}}, {-4, {9, 23, 9, 1}}, {-4, {9, 23, 9, 2}}, 
  {4, {9, 23, 9, 3}}, {4, {9, 23, 9, 4}}, {4, {9, 23, 10, 1}}, 
  {4, {9, 23, 10, 2}}, {-4, {9, 23, 10, 3}}, {-4, {9, 23, 10, 4}}, 
  {8, {9, 23, 11, 1}}, {8, {9, 23, 11, 2}}, {-8, {9, 23, 11, 3}}, 
  {-8, {9, 23, 11, 4}}, {8, {9, 23, 12, 1}}, {8, {9, 23, 12, 2}}, 
  {-8, {9, 23, 12, 3}}, {-8, {9, 23, 12, 4}}, {-8, {9, 23, 13, 1}}, 
  {-8, {9, 23, 13, 2}}, {8, {9, 23, 13, 3}}, {8, {9, 23, 13, 4}}, 
  {-8, {9, 23, 14, 1}}, {-8, {9, 23, 14, 2}}, {8, {9, 23, 14, 3}}, 
  {8, {9, 23, 14, 4}}, {4, {9, 24, 7, 1}}, {4, {9, 24, 7, 2}}, 
  {-4, {9, 24, 7, 3}}, {-4, {9, 24, 7, 4}}, {-4, {9, 24, 8, 1}}, 
  {-4, {9, 24, 8, 2}}, {4, {9, 24, 8, 3}}, {4, {9, 24, 8, 4}}, 
  {-4, {9, 24, 9, 1}}, {-4, {9, 24, 9, 2}}, {4, {9, 24, 9, 3}}, 
  {4, {9, 24, 9, 4}}, {4, {9, 24, 10, 1}}, {4, {9, 24, 10, 2}}, 
  {-4, {9, 24, 10, 3}}, {-4, {9, 24, 10, 4}}, {8, {9, 24, 11, 1}}, 
  {8, {9, 24, 11, 2}}, {-8, {9, 24, 11, 3}}, {-8, {9, 24, 11, 4}}, 
  {8, {9, 24, 12, 1}}, {8, {9, 24, 12, 2}}, {-8, {9, 24, 12, 3}}, 
  {-8, {9, 24, 12, 4}}, {-8, {9, 24, 13, 1}}, {-8, {9, 24, 13, 2}}, 
  {8, {9, 24, 13, 3}}, {8, {9, 24, 13, 4}}, {-8, {9, 24, 14, 1}}, 
  {-8, {9, 24, 14, 2}}, {8, {9, 24, 14, 3}}, {8, {9, 24, 14, 4}}, 
  {-4, {9, 25, 7, 1}}, {-4, {9, 25, 7, 2}}, {4, {9, 25, 7, 3}}, 
  {4, {9, 25, 7, 4}}, {4, {9, 25, 8, 1}}, {4, {9, 25, 8, 2}}, 
  {-4, {9, 25, 8, 3}}, {-4, {9, 25, 8, 4}}, {4, {9, 25, 9, 1}}, 
  {4, {9, 25, 9, 2}}, {-4, {9, 25, 9, 3}}, {-4, {9, 25, 9, 4}}, 
  {-4, {9, 25, 10, 1}}, {-4, {9, 25, 10, 2}}, {4, {9, 25, 10, 3}}, 
  {4, {9, 25, 10, 4}}, {-8, {9, 25, 11, 1}}, {-8, {9, 25, 11, 2}}, 
  {8, {9, 25, 11, 3}}, {8, {9, 25, 11, 4}}, {-8, {9, 25, 12, 1}}, 
  {-8, {9, 25, 12, 2}}, {8, {9, 25, 12, 3}}, {8, {9, 25, 12, 4}}, 
  {8, {9, 25, 13, 1}}, {8, {9, 25, 13, 2}}, {-8, {9, 25, 13, 3}}, 
  {-8, {9, 25, 13, 4}}, {8, {9, 25, 14, 1}}, {8, {9, 25, 14, 2}}, 
  {-8, {9, 25, 14, 3}}, {-8, {9, 25, 14, 4}}, {-4, {9, 26, 7, 1}}, 
  {-4, {9, 26, 7, 2}}, {4, {9, 26, 7, 3}}, {4, {9, 26, 7, 4}}, 
  {4, {9, 26, 8, 1}}, {4, {9, 26, 8, 2}}, {-4, {9, 26, 8, 3}}, 
  {-4, {9, 26, 8, 4}}, {4, {9, 26, 9, 1}}, {4, {9, 26, 9, 2}}, 
  {-4, {9, 26, 9, 3}}, {-4, {9, 26, 9, 4}}, {-4, {9, 26, 10, 1}}, 
  {-4, {9, 26, 10, 2}}, {4, {9, 26, 10, 3}}, {4, {9, 26, 10, 4}}, 
  {-8, {9, 26, 11, 1}}, {-8, {9, 26, 11, 2}}, {8, {9, 26, 11, 3}}, 
  {8, {9, 26, 11, 4}}, {-8, {9, 26, 12, 1}}, {-8, {9, 26, 12, 2}}, 
  {8, {9, 26, 12, 3}}, {8, {9, 26, 12, 4}}, {8, {9, 26, 13, 1}}, 
  {8, {9, 26, 13, 2}}, {-8, {9, 26, 13, 3}}, {-8, {9, 26, 13, 4}}, 
  {8, {9, 26, 14, 1}}, {8, {9, 26, 14, 2}}, {-8, {9, 26, 14, 3}}, 
  {-8, {9, 26, 14, 4}}, {4, {10, 1, 7, 1}}, {4, {10, 1, 7, 2}}, 
  {-4, {10, 1, 7, 3}}, {-4, {10, 1, 7, 4}}, {-4, {10, 1, 8, 1}}, 
  {-4, {10, 1, 8, 2}}, {4, {10, 1, 8, 3}}, {4, {10, 1, 8, 4}}, 
  {-4, {10, 1, 9, 1}}, {-4, {10, 1, 9, 2}}, {4, {10, 1, 9, 3}}, 
  {4, {10, 1, 9, 4}}, {4, {10, 1, 10, 1}}, {4, {10, 1, 10, 2}}, 
  {-4, {10, 1, 10, 3}}, {-4, {10, 1, 10, 4}}, {8, {10, 1, 11, 1}}, 
  {8, {10, 1, 11, 2}}, {-8, {10, 1, 11, 3}}, {-8, {10, 1, 11, 4}}, 
  {8, {10, 1, 12, 1}}, {8, {10, 1, 12, 2}}, {-8, {10, 1, 12, 3}}, 
  {-8, {10, 1, 12, 4}}, {-8, {10, 1, 13, 1}}, {-8, {10, 1, 13, 2}}, 
  {8, {10, 1, 13, 3}}, {8, {10, 1, 13, 4}}, {-8, {10, 1, 14, 1}}, 
  {-8, {10, 1, 14, 2}}, {8, {10, 1, 14, 3}}, {8, {10, 1, 14, 4}}, 
  {4, {10, 2, 7, 1}}, {4, {10, 2, 7, 2}}, {-4, {10, 2, 7, 3}}, 
  {-4, {10, 2, 7, 4}}, {-4, {10, 2, 8, 1}}, {-4, {10, 2, 8, 2}}, 
  {4, {10, 2, 8, 3}}, {4, {10, 2, 8, 4}}, {-4, {10, 2, 9, 1}}, 
  {-4, {10, 2, 9, 2}}, {4, {10, 2, 9, 3}}, {4, {10, 2, 9, 4}}, 
  {4, {10, 2, 10, 1}}, {4, {10, 2, 10, 2}}, {-4, {10, 2, 10, 3}}, 
  {-4, {10, 2, 10, 4}}, {8, {10, 2, 11, 1}}, {8, {10, 2, 11, 2}}, 
  {-8, {10, 2, 11, 3}}, {-8, {10, 2, 11, 4}}, {8, {10, 2, 12, 1}}, 
  {8, {10, 2, 12, 2}}, {-8, {10, 2, 12, 3}}, {-8, {10, 2, 12, 4}}, 
  {-8, {10, 2, 13, 1}}, {-8, {10, 2, 13, 2}}, {8, {10, 2, 13, 3}}, 
  {8, {10, 2, 13, 4}}, {-8, {10, 2, 14, 1}}, {-8, {10, 2, 14, 2}}, 
  {8, {10, 2, 14, 3}}, {8, {10, 2, 14, 4}}, {-4, {10, 3, 7, 1}}, 
  {-4, {10, 3, 7, 2}}, {4, {10, 3, 7, 3}}, {4, {10, 3, 7, 4}}, 
  {4, {10, 3, 8, 1}}, {4, {10, 3, 8, 2}}, {-4, {10, 3, 8, 3}}, 
  {-4, {10, 3, 8, 4}}, {4, {10, 3, 9, 1}}, {4, {10, 3, 9, 2}}, 
  {-4, {10, 3, 9, 3}}, {-4, {10, 3, 9, 4}}, {-4, {10, 3, 10, 1}}, 
  {-4, {10, 3, 10, 2}}, {4, {10, 3, 10, 3}}, {4, {10, 3, 10, 4}}, 
  {-8, {10, 3, 11, 1}}, {-8, {10, 3, 11, 2}}, {8, {10, 3, 11, 3}}, 
  {8, {10, 3, 11, 4}}, {-8, {10, 3, 12, 1}}, {-8, {10, 3, 12, 2}}, 
  {8, {10, 3, 12, 3}}, {8, {10, 3, 12, 4}}, {8, {10, 3, 13, 1}}, 
  {8, {10, 3, 13, 2}}, {-8, {10, 3, 13, 3}}, {-8, {10, 3, 13, 4}}, 
  {8, {10, 3, 14, 1}}, {8, {10, 3, 14, 2}}, {-8, {10, 3, 14, 3}}, 
  {-8, {10, 3, 14, 4}}, {-4, {10, 4, 7, 1}}, {-4, {10, 4, 7, 2}}, 
  {4, {10, 4, 7, 3}}, {4, {10, 4, 7, 4}}, {4, {10, 4, 8, 1}}, 
  {4, {10, 4, 8, 2}}, {-4, {10, 4, 8, 3}}, {-4, {10, 4, 8, 4}}, 
  {4, {10, 4, 9, 1}}, {4, {10, 4, 9, 2}}, {-4, {10, 4, 9, 3}}, 
  {-4, {10, 4, 9, 4}}, {-4, {10, 4, 10, 1}}, {-4, {10, 4, 10, 2}}, 
  {4, {10, 4, 10, 3}}, {4, {10, 4, 10, 4}}, {-8, {10, 4, 11, 1}}, 
  {-8, {10, 4, 11, 2}}, {8, {10, 4, 11, 3}}, {8, {10, 4, 11, 4}}, 
  {-8, {10, 4, 12, 1}}, {-8, {10, 4, 12, 2}}, {8, {10, 4, 12, 3}}, 
  {8, {10, 4, 12, 4}}, {8, {10, 4, 13, 1}}, {8, {10, 4, 13, 2}}, 
  {-8, {10, 4, 13, 3}}, {-8, {10, 4, 13, 4}}, {8, {10, 4, 14, 1}}, 
  {8, {10, 4, 14, 2}}, {-8, {10, 4, 14, 3}}, {-8, {10, 4, 14, 4}}, 
  {8, {10, 5, 1, 1}}, {8, {10, 5, 1, 2}}, {-8, {10, 5, 1, 3}}, 
  {-8, {10, 5, 1, 4}}, {8, {10, 5, 2, 1}}, {8, {10, 5, 2, 2}}, 
  {-8, {10, 5, 2, 3}}, {-8, {10, 5, 2, 4}}, {-8, {10, 5, 3, 1}}, 
  {-8, {10, 5, 3, 2}}, {8, {10, 5, 3, 3}}, {8, {10, 5, 3, 4}}, 
  {-8, {10, 5, 4, 1}}, {-8, {10, 5, 4, 2}}, {8, {10, 5, 4, 3}}, 
  {8, {10, 5, 4, 4}}, {8, {10, 6, 1, 1}}, {8, {10, 6, 1, 2}}, 
  {-8, {10, 6, 1, 3}}, {-8, {10, 6, 1, 4}}, {8, {10, 6, 2, 1}}, 
  {8, {10, 6, 2, 2}}, {-8, {10, 6, 2, 3}}, {-8, {10, 6, 2, 4}}, 
  {-8, {10, 6, 3, 1}}, {-8, {10, 6, 3, 2}}, {8, {10, 6, 3, 3}}, 
  {8, {10, 6, 3, 4}}, {-8, {10, 6, 4, 1}}, {-8, {10, 6, 4, 2}}, 
  {8, {10, 6, 4, 3}}, {8, {10, 6, 4, 4}}, {4, {10, 7, 1, 1}}, 
  {4, {10, 7, 1, 2}}, {-4, {10, 7, 1, 3}}, {-4, {10, 7, 1, 4}}, 
  {4, {10, 7, 2, 1}}, {4, {10, 7, 2, 2}}, {-4, {10, 7, 2, 3}}, 
  {-4, {10, 7, 2, 4}}, {-4, {10, 7, 3, 1}}, {-4, {10, 7, 3, 2}}, 
  {4, {10, 7, 3, 3}}, {4, {10, 7, 3, 4}}, {-4, {10, 7, 4, 1}}, 
  {-4, {10, 7, 4, 2}}, {4, {10, 7, 4, 3}}, {4, {10, 7, 4, 4}}, 
  {-4, {10, 8, 1, 1}}, {-4, {10, 8, 1, 2}}, {4, {10, 8, 1, 3}}, 
  {4, {10, 8, 1, 4}}, {-4, {10, 8, 2, 1}}, {-4, {10, 8, 2, 2}}, 
  {4, {10, 8, 2, 3}}, {4, {10, 8, 2, 4}}, {4, {10, 8, 3, 1}}, 
  {4, {10, 8, 3, 2}}, {-4, {10, 8, 3, 3}}, {-4, {10, 8, 3, 4}}, 
  {4, {10, 8, 4, 1}}, {4, {10, 8, 4, 2}}, {-4, {10, 8, 4, 3}}, 
  {-4, {10, 8, 4, 4}}, {-4, {10, 9, 1, 1}}, {-4, {10, 9, 1, 2}}, 
  {4, {10, 9, 1, 3}}, {4, {10, 9, 1, 4}}, {-4, {10, 9, 2, 1}}, 
  {-4, {10, 9, 2, 2}}, {4, {10, 9, 2, 3}}, {4, {10, 9, 2, 4}}, 
  {4, {10, 9, 3, 1}}, {4, {10, 9, 3, 2}}, {-4, {10, 9, 3, 3}}, 
  {-4, {10, 9, 3, 4}}, {4, {10, 9, 4, 1}}, {4, {10, 9, 4, 2}}, 
  {-4, {10, 9, 4, 3}}, {-4, {10, 9, 4, 4}}, {4, {10, 10, 1, 1}}, 
  {4, {10, 10, 1, 2}}, {-4, {10, 10, 1, 3}}, {-4, {10, 10, 1, 4}}, 
  {4, {10, 10, 2, 1}}, {4, {10, 10, 2, 2}}, {-4, {10, 10, 2, 3}}, 
  {-4, {10, 10, 2, 4}}, {-4, {10, 10, 3, 1}}, {-4, {10, 10, 3, 2}}, 
  {4, {10, 10, 3, 3}}, {4, {10, 10, 3, 4}}, {-4, {10, 10, 4, 1}}, 
  {-4, {10, 10, 4, 2}}, {4, {10, 10, 4, 3}}, {4, {10, 10, 4, 4}}, 
  {8, {10, 15, 3, 1}}, {8, {10, 15, 3, 2}}, {-8, {10, 15, 3, 3}}, 
  {-8, {10, 15, 3, 4}}, {8, {10, 15, 4, 1}}, {8, {10, 15, 4, 2}}, 
  {-8, {10, 15, 4, 3}}, {-8, {10, 15, 4, 4}}, {8, {10, 15, 7, 1}}, 
  {8, {10, 15, 7, 2}}, {-8, {10, 15, 7, 3}}, {-8, {10, 15, 7, 4}}, 
  {8, {10, 15, 10, 1}}, {8, {10, 15, 10, 2}}, {-8, {10, 15, 10, 3}}, 
  {-8, {10, 15, 10, 4}}, {-16, {10, 15, 13, 1}}, {-16, {10, 15, 13, 2}}, 
  {16, {10, 15, 13, 3}}, {16, {10, 15, 13, 4}}, {-16, {10, 15, 14, 1}}, 
  {-16, {10, 15, 14, 2}}, {16, {10, 15, 14, 3}}, {16, {10, 15, 14, 4}}, 
  {8, {10, 16, 3, 1}}, {8, {10, 16, 3, 2}}, {-8, {10, 16, 3, 3}}, 
  {-8, {10, 16, 3, 4}}, {8, {10, 16, 4, 1}}, {8, {10, 16, 4, 2}}, 
  {-8, {10, 16, 4, 3}}, {-8, {10, 16, 4, 4}}, {8, {10, 16, 7, 1}}, 
  {8, {10, 16, 7, 2}}, {-8, {10, 16, 7, 3}}, {-8, {10, 16, 7, 4}}, 
  {8, {10, 16, 10, 1}}, {8, {10, 16, 10, 2}}, {-8, {10, 16, 10, 3}}, 
  {-8, {10, 16, 10, 4}}, {-16, {10, 16, 13, 1}}, {-16, {10, 16, 13, 2}}, 
  {16, {10, 16, 13, 3}}, {16, {10, 16, 13, 4}}, {-16, {10, 16, 14, 1}}, 
  {-16, {10, 16, 14, 2}}, {16, {10, 16, 14, 3}}, {16, {10, 16, 14, 4}}, 
  {-8, {10, 19, 1, 1}}, {-8, {10, 19, 1, 2}}, {8, {10, 19, 1, 3}}, 
  {8, {10, 19, 1, 4}}, {-8, {10, 19, 2, 1}}, {-8, {10, 19, 2, 2}}, 
  {8, {10, 19, 2, 3}}, {8, {10, 19, 2, 4}}, {-8, {10, 19, 7, 1}}, 
  {-8, {10, 19, 7, 2}}, {8, {10, 19, 7, 3}}, {8, {10, 19, 7, 4}}, 
  {-8, {10, 19, 10, 1}}, {-8, {10, 19, 10, 2}}, {8, {10, 19, 10, 3}}, 
  {8, {10, 19, 10, 4}}, {16, {10, 19, 13, 1}}, {16, {10, 19, 13, 2}}, 
  {-16, {10, 19, 13, 3}}, {-16, {10, 19, 13, 4}}, {16, {10, 19, 14, 1}}, 
  {16, {10, 19, 14, 2}}, {-16, {10, 19, 14, 3}}, {-16, {10, 19, 14, 4}}, 
  {-8, {10, 20, 1, 1}}, {-8, {10, 20, 1, 2}}, {8, {10, 20, 1, 3}}, 
  {8, {10, 20, 1, 4}}, {-8, {10, 20, 2, 1}}, {-8, {10, 20, 2, 2}}, 
  {8, {10, 20, 2, 3}}, {8, {10, 20, 2, 4}}, {-8, {10, 20, 7, 1}}, 
  {-8, {10, 20, 7, 2}}, {8, {10, 20, 7, 3}}, {8, {10, 20, 7, 4}}, 
  {-8, {10, 20, 10, 1}}, {-8, {10, 20, 10, 2}}, {8, {10, 20, 10, 3}}, 
  {8, {10, 20, 10, 4}}, {16, {10, 20, 13, 1}}, {16, {10, 20, 13, 2}}, 
  {-16, {10, 20, 13, 3}}, {-16, {10, 20, 13, 4}}, {16, {10, 20, 14, 1}}, 
  {16, {10, 20, 14, 2}}, {-16, {10, 20, 14, 3}}, {-16, {10, 20, 14, 4}}, 
  {4, {10, 23, 7, 1}}, {4, {10, 23, 7, 2}}, {-4, {10, 23, 7, 3}}, 
  {-4, {10, 23, 7, 4}}, {-4, {10, 23, 8, 1}}, {-4, {10, 23, 8, 2}}, 
  {4, {10, 23, 8, 3}}, {4, {10, 23, 8, 4}}, {-4, {10, 23, 9, 1}}, 
  {-4, {10, 23, 9, 2}}, {4, {10, 23, 9, 3}}, {4, {10, 23, 9, 4}}, 
  {4, {10, 23, 10, 1}}, {4, {10, 23, 10, 2}}, {-4, {10, 23, 10, 3}}, 
  {-4, {10, 23, 10, 4}}, {8, {10, 23, 11, 1}}, {8, {10, 23, 11, 2}}, 
  {-8, {10, 23, 11, 3}}, {-8, {10, 23, 11, 4}}, {8, {10, 23, 12, 1}}, 
  {8, {10, 23, 12, 2}}, {-8, {10, 23, 12, 3}}, {-8, {10, 23, 12, 4}}, 
  {-8, {10, 23, 13, 1}}, {-8, {10, 23, 13, 2}}, {8, {10, 23, 13, 3}}, 
  {8, {10, 23, 13, 4}}, {-8, {10, 23, 14, 1}}, {-8, {10, 23, 14, 2}}, 
  {8, {10, 23, 14, 3}}, {8, {10, 23, 14, 4}}, {4, {10, 24, 7, 1}}, 
  {4, {10, 24, 7, 2}}, {-4, {10, 24, 7, 3}}, {-4, {10, 24, 7, 4}}, 
  {-4, {10, 24, 8, 1}}, {-4, {10, 24, 8, 2}}, {4, {10, 24, 8, 3}}, 
  {4, {10, 24, 8, 4}}, {-4, {10, 24, 9, 1}}, {-4, {10, 24, 9, 2}}, 
  {4, {10, 24, 9, 3}}, {4, {10, 24, 9, 4}}, {4, {10, 24, 10, 1}}, 
  {4, {10, 24, 10, 2}}, {-4, {10, 24, 10, 3}}, {-4, {10, 24, 10, 4}}, 
  {8, {10, 24, 11, 1}}, {8, {10, 24, 11, 2}}, {-8, {10, 24, 11, 3}}, 
  {-8, {10, 24, 11, 4}}, {8, {10, 24, 12, 1}}, {8, {10, 24, 12, 2}}, 
  {-8, {10, 24, 12, 3}}, {-8, {10, 24, 12, 4}}, {-8, {10, 24, 13, 1}}, 
  {-8, {10, 24, 13, 2}}, {8, {10, 24, 13, 3}}, {8, {10, 24, 13, 4}}, 
  {-8, {10, 24, 14, 1}}, {-8, {10, 24, 14, 2}}, {8, {10, 24, 14, 3}}, 
  {8, {10, 24, 14, 4}}, {-4, {10, 25, 7, 1}}, {-4, {10, 25, 7, 2}}, 
  {4, {10, 25, 7, 3}}, {4, {10, 25, 7, 4}}, {4, {10, 25, 8, 1}}, 
  {4, {10, 25, 8, 2}}, {-4, {10, 25, 8, 3}}, {-4, {10, 25, 8, 4}}, 
  {4, {10, 25, 9, 1}}, {4, {10, 25, 9, 2}}, {-4, {10, 25, 9, 3}}, 
  {-4, {10, 25, 9, 4}}, {-4, {10, 25, 10, 1}}, {-4, {10, 25, 10, 2}}, 
  {4, {10, 25, 10, 3}}, {4, {10, 25, 10, 4}}, {-8, {10, 25, 11, 1}}, 
  {-8, {10, 25, 11, 2}}, {8, {10, 25, 11, 3}}, {8, {10, 25, 11, 4}}, 
  {-8, {10, 25, 12, 1}}, {-8, {10, 25, 12, 2}}, {8, {10, 25, 12, 3}}, 
  {8, {10, 25, 12, 4}}, {8, {10, 25, 13, 1}}, {8, {10, 25, 13, 2}}, 
  {-8, {10, 25, 13, 3}}, {-8, {10, 25, 13, 4}}, {8, {10, 25, 14, 1}}, 
  {8, {10, 25, 14, 2}}, {-8, {10, 25, 14, 3}}, {-8, {10, 25, 14, 4}}, 
  {-4, {10, 26, 7, 1}}, {-4, {10, 26, 7, 2}}, {4, {10, 26, 7, 3}}, 
  {4, {10, 26, 7, 4}}, {4, {10, 26, 8, 1}}, {4, {10, 26, 8, 2}}, 
  {-4, {10, 26, 8, 3}}, {-4, {10, 26, 8, 4}}, {4, {10, 26, 9, 1}}, 
  {4, {10, 26, 9, 2}}, {-4, {10, 26, 9, 3}}, {-4, {10, 26, 9, 4}}, 
  {-4, {10, 26, 10, 1}}, {-4, {10, 26, 10, 2}}, {4, {10, 26, 10, 3}}, 
  {4, {10, 26, 10, 4}}, {-8, {10, 26, 11, 1}}, {-8, {10, 26, 11, 2}}, 
  {8, {10, 26, 11, 3}}, {8, {10, 26, 11, 4}}, {-8, {10, 26, 12, 1}}, 
  {-8, {10, 26, 12, 2}}, {8, {10, 26, 12, 3}}, {8, {10, 26, 12, 4}}, 
  {8, {10, 26, 13, 1}}, {8, {10, 26, 13, 2}}, {-8, {10, 26, 13, 3}}, 
  {-8, {10, 26, 13, 4}}, {8, {10, 26, 14, 1}}, {8, {10, 26, 14, 2}}, 
  {-8, {10, 26, 14, 3}}, {-8, {10, 26, 14, 4}}}, 
 {{-2, {7, 1, 7}}, {-2, {7, 1, 8}}, {2, {7, 1, 9}}, {2, {7, 1, 10}}, 
  {-2, {7, 2, 7}}, {-2, {7, 2, 8}}, {2, {7, 2, 9}}, {2, {7, 2, 10}}, 
  {2, {7, 3, 7}}, {2, {7, 3, 8}}, {-2, {7, 3, 9}}, {-2, {7, 3, 10}}, 
  {2, {7, 4, 7}}, {2, {7, 4, 8}}, {-2, {7, 4, 9}}, {-2, {7, 4, 10}}, 
  {-4, {7, 7, 1}}, {-4, {7, 7, 2}}, {4, {7, 7, 3}}, {4, {7, 7, 4}}, 
  {4, {7, 10, 1}}, {4, {7, 10, 2}}, {-4, {7, 10, 3}}, {-4, {7, 10, 4}}, 
  {-4, {7, 15, 7}}, {4, {7, 15, 10}}, {-4, {7, 16, 7}}, {4, {7, 16, 10}}, 
  {4, {7, 19, 7}}, {-4, {7, 19, 10}}, {4, {7, 20, 7}}, {-4, {7, 20, 10}}, 
  {-2, {7, 23, 7}}, {-2, {7, 23, 8}}, {2, {7, 23, 9}}, {2, {7, 23, 10}}, 
  {-2, {7, 24, 7}}, {-2, {7, 24, 8}}, {2, {7, 24, 9}}, {2, {7, 24, 10}}, 
  {2, {7, 25, 7}}, {2, {7, 25, 8}}, {-2, {7, 25, 9}}, {-2, {7, 25, 10}}, 
  {2, {7, 26, 7}}, {2, {7, 26, 8}}, {-2, {7, 26, 9}}, {-2, {7, 26, 10}}, 
  {2, {8, 1, 7}}, {2, {8, 1, 8}}, {-2, {8, 1, 9}}, {-2, {8, 1, 10}}, 
  {2, {8, 2, 7}}, {2, {8, 2, 8}}, {-2, {8, 2, 9}}, {-2, {8, 2, 10}}, 
  {-2, {8, 3, 7}}, {-2, {8, 3, 8}}, {2, {8, 3, 9}}, {2, {8, 3, 10}}, 
  {-2, {8, 4, 7}}, {-2, {8, 4, 8}}, {2, {8, 4, 9}}, {2, {8, 4, 10}}, 
  {4, {8, 8, 1}}, {4, {8, 8, 2}}, {-4, {8, 8, 3}}, {-4, {8, 8, 4}}, 
  {-4, {8, 9, 1}}, {-4, {8, 9, 2}}, {4, {8, 9, 3}}, {4, {8, 9, 4}}, 
  {4, {8, 17, 8}}, {-4, {8, 17, 9}}, {4, {8, 18, 8}}, {-4, {8, 18, 9}}, 
  {-4, {8, 21, 8}}, {4, {8, 21, 9}}, {-4, {8, 22, 8}}, {4, {8, 22, 9}}, 
  {-2, {8, 23, 7}}, {-2, {8, 23, 8}}, {2, {8, 23, 9}}, {2, {8, 23, 10}}, 
  {-2, {8, 24, 7}}, {-2, {8, 24, 8}}, {2, {8, 24, 9}}, {2, {8, 24, 10}}, 
  {2, {8, 25, 7}}, {2, {8, 25, 8}}, {-2, {8, 25, 9}}, {-2, {8, 25, 10}}, 
  {2, {8, 26, 7}}, {2, {8, 26, 8}}, {-2, {8, 26, 9}}, {-2, {8, 26, 10}}, 
  {-2, {9, 1, 7}}, {-2, {9, 1, 8}}, {2, {9, 1, 9}}, {2, {9, 1, 10}}, 
  {-2, {9, 2, 7}}, {-2, {9, 2, 8}}, {2, {9, 2, 9}}, {2, {9, 2, 10}}, 
  {2, {9, 3, 7}}, {2, {9, 3, 8}}, {-2, {9, 3, 9}}, {-2, {9, 3, 10}}, 
  {2, {9, 4, 7}}, {2, {9, 4, 8}}, {-2, {9, 4, 9}}, {-2, {9, 4, 10}}, 
  {-4, {9, 8, 1}}, {-4, {9, 8, 2}}, {4, {9, 8, 3}}, {4, {9, 8, 4}}, 
  {4, {9, 9, 1}}, {4, {9, 9, 2}}, {-4, {9, 9, 3}}, {-4, {9, 9, 4}}, 
  {-4, {9, 17, 8}}, {4, {9, 17, 9}}, {-4, {9, 18, 8}}, {4, {9, 18, 9}}, 
  {4, {9, 21, 8}}, {-4, {9, 21, 9}}, {4, {9, 22, 8}}, {-4, {9, 22, 9}}, 
  {2, {9, 23, 7}}, {2, {9, 23, 8}}, {-2, {9, 23, 9}}, {-2, {9, 23, 10}}, 
  {2, {9, 24, 7}}, {2, {9, 24, 8}}, {-2, {9, 24, 9}}, {-2, {9, 24, 10}}, 
  {-2, {9, 25, 7}}, {-2, {9, 25, 8}}, {2, {9, 25, 9}}, {2, {9, 25, 10}}, 
  {-2, {9, 26, 7}}, {-2, {9, 26, 8}}, {2, {9, 26, 9}}, {2, {9, 26, 10}}, 
  {2, {10, 1, 7}}, {2, {10, 1, 8}}, {-2, {10, 1, 9}}, {-2, {10, 1, 10}}, 
  {2, {10, 2, 7}}, {2, {10, 2, 8}}, {-2, {10, 2, 9}}, {-2, {10, 2, 10}}, 
  {-2, {10, 3, 7}}, {-2, {10, 3, 8}}, {2, {10, 3, 9}}, {2, {10, 3, 10}}, 
  {-2, {10, 4, 7}}, {-2, {10, 4, 8}}, {2, {10, 4, 9}}, {2, {10, 4, 10}}, 
  {4, {10, 7, 1}}, {4, {10, 7, 2}}, {-4, {10, 7, 3}}, {-4, {10, 7, 4}}, 
  {-4, {10, 10, 1}}, {-4, {10, 10, 2}}, {4, {10, 10, 3}}, {4, {10, 10, 4}}, 
  {4, {10, 15, 7}}, {-4, {10, 15, 10}}, {4, {10, 16, 7}}, {-4, {10, 16, 10}}, 
  {-4, {10, 19, 7}}, {4, {10, 19, 10}}, {-4, {10, 20, 7}}, {4, {10, 20, 10}}, 
  {2, {10, 23, 7}}, {2, {10, 23, 8}}, {-2, {10, 23, 9}}, {-2, {10, 23, 10}}, 
  {2, {10, 24, 7}}, {2, {10, 24, 8}}, {-2, {10, 24, 9}}, {-2, {10, 24, 10}}, 
  {-2, {10, 25, 7}}, {-2, {10, 25, 8}}, {2, {10, 25, 9}}, {2, {10, 25, 10}}, 
  {-2, {10, 26, 7}}, {-2, {10, 26, 8}}, {2, {10, 26, 9}}, {2, {10, 26, 10}}}, 
 {{4, {7, 1, 7}}, {-4, {7, 1, 8}}, {-4, {7, 1, 9}}, {4, {7, 1, 10}}, 
  {4, {7, 1, 11}}, {4, {7, 1, 12}}, {-4, {7, 1, 13}}, {-4, {7, 1, 14}}, 
  {4, {7, 2, 7}}, {-4, {7, 2, 8}}, {-4, {7, 2, 9}}, {4, {7, 2, 10}}, 
  {4, {7, 2, 11}}, {4, {7, 2, 12}}, {-4, {7, 2, 13}}, {-4, {7, 2, 14}}, 
  {-4, {7, 3, 7}}, {4, {7, 3, 8}}, {4, {7, 3, 9}}, {-4, {7, 3, 10}}, 
  {-4, {7, 3, 11}}, {-4, {7, 3, 12}}, {4, {7, 3, 13}}, {4, {7, 3, 14}}, 
  {-4, {7, 4, 7}}, {4, {7, 4, 8}}, {4, {7, 4, 9}}, {-4, {7, 4, 10}}, 
  {-4, {7, 4, 11}}, {-4, {7, 4, 12}}, {4, {7, 4, 13}}, {4, {7, 4, 14}}, 
  {4, {7, 7, 1}}, {4, {7, 7, 2}}, {-4, {7, 7, 3}}, {-4, {7, 7, 4}}, 
  {-4, {7, 8, 1}}, {-4, {7, 8, 2}}, {4, {7, 8, 3}}, {4, {7, 8, 4}}, 
  {-4, {7, 9, 1}}, {-4, {7, 9, 2}}, {4, {7, 9, 3}}, {4, {7, 9, 4}}, 
  {4, {7, 10, 1}}, {4, {7, 10, 2}}, {-4, {7, 10, 3}}, {-4, {7, 10, 4}}, 
  {-8, {7, 13, 1}}, {-8, {7, 13, 2}}, {8, {7, 13, 3}}, {8, {7, 13, 4}}, 
  {-8, {7, 14, 1}}, {-8, {7, 14, 2}}, {8, {7, 14, 3}}, {8, {7, 14, 4}}, 
  {8, {7, 15, 7}}, {8, {7, 15, 10}}, {-8, {7, 15, 13}}, {-8, {7, 15, 14}}, 
  {8, {7, 16, 7}}, {8, {7, 16, 10}}, {-8, {7, 16, 13}}, {-8, {7, 16, 14}}, 
  {-8, {7, 19, 7}}, {-8, {7, 19, 10}}, {8, {7, 19, 13}}, {8, {7, 19, 14}}, 
  {-8, {7, 20, 7}}, {-8, {7, 20, 10}}, {8, {7, 20, 13}}, {8, {7, 20, 14}}, 
  {4, {7, 23, 1}}, {4, {7, 23, 2}}, {-4, {7, 23, 3}}, {-4, {7, 23, 4}}, 
  {4, {7, 23, 7}}, {-4, {7, 23, 8}}, {-4, {7, 23, 9}}, {4, {7, 23, 10}}, 
  {4, {7, 23, 11}}, {4, {7, 23, 12}}, {-4, {7, 23, 13}}, {-4, {7, 23, 14}}, 
  {4, {7, 24, 1}}, {4, {7, 24, 2}}, {-4, {7, 24, 3}}, {-4, {7, 24, 4}}, 
  {4, {7, 24, 7}}, {-4, {7, 24, 8}}, {-4, {7, 24, 9}}, {4, {7, 24, 10}}, 
  {4, {7, 24, 11}}, {4, {7, 24, 12}}, {-4, {7, 24, 13}}, {-4, {7, 24, 14}}, 
  {4, {7, 25, 1}}, {4, {7, 25, 2}}, {-4, {7, 25, 3}}, {-4, {7, 25, 4}}, 
  {-4, {7, 25, 7}}, {4, {7, 25, 8}}, {4, {7, 25, 9}}, {-4, {7, 25, 10}}, 
  {-4, {7, 25, 11}}, {-4, {7, 25, 12}}, {4, {7, 25, 13}}, {4, {7, 25, 14}}, 
  {4, {7, 26, 1}}, {4, {7, 26, 2}}, {-4, {7, 26, 3}}, {-4, {7, 26, 4}}, 
  {-4, {7, 26, 7}}, {4, {7, 26, 8}}, {4, {7, 26, 9}}, {-4, {7, 26, 10}}, 
  {-4, {7, 26, 11}}, {-4, {7, 26, 12}}, {4, {7, 26, 13}}, {4, {7, 26, 14}}, 
  {-4, {8, 1, 7}}, {4, {8, 1, 8}}, {4, {8, 1, 9}}, {-4, {8, 1, 10}}, 
  {-4, {8, 1, 11}}, {-4, {8, 1, 12}}, {4, {8, 1, 13}}, {4, {8, 1, 14}}, 
  {-4, {8, 2, 7}}, {4, {8, 2, 8}}, {4, {8, 2, 9}}, {-4, {8, 2, 10}}, 
  {-4, {8, 2, 11}}, {-4, {8, 2, 12}}, {4, {8, 2, 13}}, {4, {8, 2, 14}}, 
  {4, {8, 3, 7}}, {-4, {8, 3, 8}}, {-4, {8, 3, 9}}, {4, {8, 3, 10}}, 
  {4, {8, 3, 11}}, {4, {8, 3, 12}}, {-4, {8, 3, 13}}, {-4, {8, 3, 14}}, 
  {4, {8, 4, 7}}, {-4, {8, 4, 8}}, {-4, {8, 4, 9}}, {4, {8, 4, 10}}, 
  {4, {8, 4, 11}}, {4, {8, 4, 12}}, {-4, {8, 4, 13}}, {-4, {8, 4, 14}}, 
  {-4, {8, 7, 1}}, {-4, {8, 7, 2}}, {4, {8, 7, 3}}, {4, {8, 7, 4}}, 
  {4, {8, 8, 1}}, {4, {8, 8, 2}}, {-4, {8, 8, 3}}, {-4, {8, 8, 4}}, 
  {4, {8, 9, 1}}, {4, {8, 9, 2}}, {-4, {8, 9, 3}}, {-4, {8, 9, 4}}, 
  {-4, {8, 10, 1}}, {-4, {8, 10, 2}}, {4, {8, 10, 3}}, {4, {8, 10, 4}}, 
  {-8, {8, 11, 1}}, {-8, {8, 11, 2}}, {8, {8, 11, 3}}, {8, {8, 11, 4}}, 
  {-8, {8, 12, 1}}, {-8, {8, 12, 2}}, {8, {8, 12, 3}}, {8, {8, 12, 4}}, 
  {8, {8, 17, 8}}, {8, {8, 17, 9}}, {-8, {8, 17, 11}}, {-8, {8, 17, 12}}, 
  {8, {8, 18, 8}}, {8, {8, 18, 9}}, {-8, {8, 18, 11}}, {-8, {8, 18, 12}}, 
  {-8, {8, 21, 8}}, {-8, {8, 21, 9}}, {8, {8, 21, 11}}, {8, {8, 21, 12}}, 
  {-8, {8, 22, 8}}, {-8, {8, 22, 9}}, {8, {8, 22, 11}}, {8, {8, 22, 12}}, 
  {4, {8, 23, 1}}, {4, {8, 23, 2}}, {-4, {8, 23, 3}}, {-4, {8, 23, 4}}, 
  {4, {8, 23, 7}}, {-4, {8, 23, 8}}, {-4, {8, 23, 9}}, {4, {8, 23, 10}}, 
  {4, {8, 23, 11}}, {4, {8, 23, 12}}, {-4, {8, 23, 13}}, {-4, {8, 23, 14}}, 
  {4, {8, 24, 1}}, {4, {8, 24, 2}}, {-4, {8, 24, 3}}, {-4, {8, 24, 4}}, 
  {4, {8, 24, 7}}, {-4, {8, 24, 8}}, {-4, {8, 24, 9}}, {4, {8, 24, 10}}, 
  {4, {8, 24, 11}}, {4, {8, 24, 12}}, {-4, {8, 24, 13}}, {-4, {8, 24, 14}}, 
  {4, {8, 25, 1}}, {4, {8, 25, 2}}, {-4, {8, 25, 3}}, {-4, {8, 25, 4}}, 
  {-4, {8, 25, 7}}, {4, {8, 25, 8}}, {4, {8, 25, 9}}, {-4, {8, 25, 10}}, 
  {-4, {8, 25, 11}}, {-4, {8, 25, 12}}, {4, {8, 25, 13}}, {4, {8, 25, 14}}, 
  {4, {8, 26, 1}}, {4, {8, 26, 2}}, {-4, {8, 26, 3}}, {-4, {8, 26, 4}}, 
  {-4, {8, 26, 7}}, {4, {8, 26, 8}}, {4, {8, 26, 9}}, {-4, {8, 26, 10}}, 
  {-4, {8, 26, 11}}, {-4, {8, 26, 12}}, {4, {8, 26, 13}}, {4, {8, 26, 14}}, 
  {4, {9, 1, 7}}, {-4, {9, 1, 8}}, {-4, {9, 1, 9}}, {4, {9, 1, 10}}, 
  {4, {9, 1, 11}}, {4, {9, 1, 12}}, {-4, {9, 1, 13}}, {-4, {9, 1, 14}}, 
  {4, {9, 2, 7}}, {-4, {9, 2, 8}}, {-4, {9, 2, 9}}, {4, {9, 2, 10}}, 
  {4, {9, 2, 11}}, {4, {9, 2, 12}}, {-4, {9, 2, 13}}, {-4, {9, 2, 14}}, 
  {-4, {9, 3, 7}}, {4, {9, 3, 8}}, {4, {9, 3, 9}}, {-4, {9, 3, 10}}, 
  {-4, {9, 3, 11}}, {-4, {9, 3, 12}}, {4, {9, 3, 13}}, {4, {9, 3, 14}}, 
  {-4, {9, 4, 7}}, {4, {9, 4, 8}}, {4, {9, 4, 9}}, {-4, {9, 4, 10}}, 
  {-4, {9, 4, 11}}, {-4, {9, 4, 12}}, {4, {9, 4, 13}}, {4, {9, 4, 14}}, 
  {4, {9, 7, 1}}, {4, {9, 7, 2}}, {-4, {9, 7, 3}}, {-4, {9, 7, 4}}, 
  {-4, {9, 8, 1}}, {-4, {9, 8, 2}}, {4, {9, 8, 3}}, {4, {9, 8, 4}}, 
  {-4, {9, 9, 1}}, {-4, {9, 9, 2}}, {4, {9, 9, 3}}, {4, {9, 9, 4}}, 
  {4, {9, 10, 1}}, {4, {9, 10, 2}}, {-4, {9, 10, 3}}, {-4, {9, 10, 4}}, 
  {8, {9, 11, 1}}, {8, {9, 11, 2}}, {-8, {9, 11, 3}}, {-8, {9, 11, 4}}, 
  {8, {9, 12, 1}}, {8, {9, 12, 2}}, {-8, {9, 12, 3}}, {-8, {9, 12, 4}}, 
  {-8, {9, 17, 8}}, {-8, {9, 17, 9}}, {8, {9, 17, 11}}, {8, {9, 17, 12}}, 
  {-8, {9, 18, 8}}, {-8, {9, 18, 9}}, {8, {9, 18, 11}}, {8, {9, 18, 12}}, 
  {8, {9, 21, 8}}, {8, {9, 21, 9}}, {-8, {9, 21, 11}}, {-8, {9, 21, 12}}, 
  {8, {9, 22, 8}}, {8, {9, 22, 9}}, {-8, {9, 22, 11}}, {-8, {9, 22, 12}}, 
  {-4, {9, 23, 1}}, {-4, {9, 23, 2}}, {4, {9, 23, 3}}, {4, {9, 23, 4}}, 
  {-4, {9, 23, 7}}, {4, {9, 23, 8}}, {4, {9, 23, 9}}, {-4, {9, 23, 10}}, 
  {-4, {9, 23, 11}}, {-4, {9, 23, 12}}, {4, {9, 23, 13}}, {4, {9, 23, 14}}, 
  {-4, {9, 24, 1}}, {-4, {9, 24, 2}}, {4, {9, 24, 3}}, {4, {9, 24, 4}}, 
  {-4, {9, 24, 7}}, {4, {9, 24, 8}}, {4, {9, 24, 9}}, {-4, {9, 24, 10}}, 
  {-4, {9, 24, 11}}, {-4, {9, 24, 12}}, {4, {9, 24, 13}}, {4, {9, 24, 14}}, 
  {-4, {9, 25, 1}}, {-4, {9, 25, 2}}, {4, {9, 25, 3}}, {4, {9, 25, 4}}, 
  {4, {9, 25, 7}}, {-4, {9, 25, 8}}, {-4, {9, 25, 9}}, {4, {9, 25, 10}}, 
  {4, {9, 25, 11}}, {4, {9, 25, 12}}, {-4, {9, 25, 13}}, {-4, {9, 25, 14}}, 
  {-4, {9, 26, 1}}, {-4, {9, 26, 2}}, {4, {9, 26, 3}}, {4, {9, 26, 4}}, 
  {4, {9, 26, 7}}, {-4, {9, 26, 8}}, {-4, {9, 26, 9}}, {4, {9, 26, 10}}, 
  {4, {9, 26, 11}}, {4, {9, 26, 12}}, {-4, {9, 26, 13}}, {-4, {9, 26, 14}}, 
  {-4, {10, 1, 7}}, {4, {10, 1, 8}}, {4, {10, 1, 9}}, {-4, {10, 1, 10}}, 
  {-4, {10, 1, 11}}, {-4, {10, 1, 12}}, {4, {10, 1, 13}}, {4, {10, 1, 14}}, 
  {-4, {10, 2, 7}}, {4, {10, 2, 8}}, {4, {10, 2, 9}}, {-4, {10, 2, 10}}, 
  {-4, {10, 2, 11}}, {-4, {10, 2, 12}}, {4, {10, 2, 13}}, {4, {10, 2, 14}}, 
  {4, {10, 3, 7}}, {-4, {10, 3, 8}}, {-4, {10, 3, 9}}, {4, {10, 3, 10}}, 
  {4, {10, 3, 11}}, {4, {10, 3, 12}}, {-4, {10, 3, 13}}, {-4, {10, 3, 14}}, 
  {4, {10, 4, 7}}, {-4, {10, 4, 8}}, {-4, {10, 4, 9}}, {4, {10, 4, 10}}, 
  {4, {10, 4, 11}}, {4, {10, 4, 12}}, {-4, {10, 4, 13}}, {-4, {10, 4, 14}}, 
  {-4, {10, 7, 1}}, {-4, {10, 7, 2}}, {4, {10, 7, 3}}, {4, {10, 7, 4}}, 
  {4, {10, 8, 1}}, {4, {10, 8, 2}}, {-4, {10, 8, 3}}, {-4, {10, 8, 4}}, 
  {4, {10, 9, 1}}, {4, {10, 9, 2}}, {-4, {10, 9, 3}}, {-4, {10, 9, 4}}, 
  {-4, {10, 10, 1}}, {-4, {10, 10, 2}}, {4, {10, 10, 3}}, {4, {10, 10, 4}}, 
  {8, {10, 13, 1}}, {8, {10, 13, 2}}, {-8, {10, 13, 3}}, {-8, {10, 13, 4}}, 
  {8, {10, 14, 1}}, {8, {10, 14, 2}}, {-8, {10, 14, 3}}, {-8, {10, 14, 4}}, 
  {-8, {10, 15, 7}}, {-8, {10, 15, 10}}, {8, {10, 15, 13}}, 
  {8, {10, 15, 14}}, {-8, {10, 16, 7}}, {-8, {10, 16, 10}}, 
  {8, {10, 16, 13}}, {8, {10, 16, 14}}, {8, {10, 19, 7}}, {8, {10, 19, 10}}, 
  {-8, {10, 19, 13}}, {-8, {10, 19, 14}}, {8, {10, 20, 7}}, 
  {8, {10, 20, 10}}, {-8, {10, 20, 13}}, {-8, {10, 20, 14}}, 
  {-4, {10, 23, 1}}, {-4, {10, 23, 2}}, {4, {10, 23, 3}}, {4, {10, 23, 4}}, 
  {-4, {10, 23, 7}}, {4, {10, 23, 8}}, {4, {10, 23, 9}}, {-4, {10, 23, 10}}, 
  {-4, {10, 23, 11}}, {-4, {10, 23, 12}}, {4, {10, 23, 13}}, 
  {4, {10, 23, 14}}, {-4, {10, 24, 1}}, {-4, {10, 24, 2}}, {4, {10, 24, 3}}, 
  {4, {10, 24, 4}}, {-4, {10, 24, 7}}, {4, {10, 24, 8}}, {4, {10, 24, 9}}, 
  {-4, {10, 24, 10}}, {-4, {10, 24, 11}}, {-4, {10, 24, 12}}, 
  {4, {10, 24, 13}}, {4, {10, 24, 14}}, {-4, {10, 25, 1}}, {-4, {10, 25, 2}}, 
  {4, {10, 25, 3}}, {4, {10, 25, 4}}, {4, {10, 25, 7}}, {-4, {10, 25, 8}}, 
  {-4, {10, 25, 9}}, {4, {10, 25, 10}}, {4, {10, 25, 11}}, {4, {10, 25, 12}}, 
  {-4, {10, 25, 13}}, {-4, {10, 25, 14}}, {-4, {10, 26, 1}}, 
  {-4, {10, 26, 2}}, {4, {10, 26, 3}}, {4, {10, 26, 4}}, {4, {10, 26, 7}}, 
  {-4, {10, 26, 8}}, {-4, {10, 26, 9}}, {4, {10, 26, 10}}, {4, {10, 26, 11}}, 
  {4, {10, 26, 12}}, {-4, {10, 26, 13}}, {-4, {10, 26, 14}}}, 
 {{4, {7, 1, 11}}, {4, {7, 1, 12}}, {-4, {7, 1, 13}}, {-4, {7, 1, 14}}, 
  {4, {7, 2, 11}}, {4, {7, 2, 12}}, {-4, {7, 2, 13}}, {-4, {7, 2, 14}}, 
  {-4, {7, 3, 11}}, {-4, {7, 3, 12}}, {4, {7, 3, 13}}, {4, {7, 3, 14}}, 
  {-4, {7, 4, 11}}, {-4, {7, 4, 12}}, {4, {7, 4, 13}}, {4, {7, 4, 14}}, 
  {8, {7, 5, 1}}, {8, {7, 5, 2}}, {-8, {7, 5, 3}}, {-8, {7, 5, 4}}, 
  {8, {7, 6, 1}}, {8, {7, 6, 2}}, {-8, {7, 6, 3}}, {-8, {7, 6, 4}}, 
  {8, {7, 13, 1}}, {8, {7, 13, 2}}, {-8, {7, 13, 3}}, {-8, {7, 13, 4}}, 
  {8, {7, 14, 1}}, {8, {7, 14, 2}}, {-8, {7, 14, 3}}, {-8, {7, 14, 4}}, 
  {8, {7, 15, 3}}, {8, {7, 15, 4}}, {-8, {7, 15, 13}}, {-8, {7, 15, 14}}, 
  {8, {7, 16, 3}}, {8, {7, 16, 4}}, {-8, {7, 16, 13}}, {-8, {7, 16, 14}}, 
  {-8, {7, 19, 1}}, {-8, {7, 19, 2}}, {8, {7, 19, 13}}, {8, {7, 19, 14}}, 
  {-8, {7, 20, 1}}, {-8, {7, 20, 2}}, {8, {7, 20, 13}}, {8, {7, 20, 14}}, 
  {-4, {7, 23, 1}}, {-4, {7, 23, 2}}, {4, {7, 23, 3}}, {4, {7, 23, 4}}, 
  {4, {7, 23, 11}}, {4, {7, 23, 12}}, {-4, {7, 23, 13}}, {-4, {7, 23, 14}}, 
  {-4, {7, 24, 1}}, {-4, {7, 24, 2}}, {4, {7, 24, 3}}, {4, {7, 24, 4}}, 
  {4, {7, 24, 11}}, {4, {7, 24, 12}}, {-4, {7, 24, 13}}, {-4, {7, 24, 14}}, 
  {-4, {7, 25, 1}}, {-4, {7, 25, 2}}, {4, {7, 25, 3}}, {4, {7, 25, 4}}, 
  {-4, {7, 25, 11}}, {-4, {7, 25, 12}}, {4, {7, 25, 13}}, {4, {7, 25, 14}}, 
  {-4, {7, 26, 1}}, {-4, {7, 26, 2}}, {4, {7, 26, 3}}, {4, {7, 26, 4}}, 
  {-4, {7, 26, 11}}, {-4, {7, 26, 12}}, {4, {7, 26, 13}}, {4, {7, 26, 14}}, 
  {-4, {8, 1, 11}}, {-4, {8, 1, 12}}, {4, {8, 1, 13}}, {4, {8, 1, 14}}, 
  {-4, {8, 2, 11}}, {-4, {8, 2, 12}}, {4, {8, 2, 13}}, {4, {8, 2, 14}}, 
  {4, {8, 3, 11}}, {4, {8, 3, 12}}, {-4, {8, 3, 13}}, {-4, {8, 3, 14}}, 
  {4, {8, 4, 11}}, {4, {8, 4, 12}}, {-4, {8, 4, 13}}, {-4, {8, 4, 14}}, 
  {8, {8, 5, 1}}, {8, {8, 5, 2}}, {-8, {8, 5, 3}}, {-8, {8, 5, 4}}, 
  {8, {8, 6, 1}}, {8, {8, 6, 2}}, {-8, {8, 6, 3}}, {-8, {8, 6, 4}}, 
  {8, {8, 11, 1}}, {8, {8, 11, 2}}, {-8, {8, 11, 3}}, {-8, {8, 11, 4}}, 
  {8, {8, 12, 1}}, {8, {8, 12, 2}}, {-8, {8, 12, 3}}, {-8, {8, 12, 4}}, 
  {8, {8, 17, 3}}, {8, {8, 17, 4}}, {-8, {8, 17, 11}}, {-8, {8, 17, 12}}, 
  {8, {8, 18, 3}}, {8, {8, 18, 4}}, {-8, {8, 18, 11}}, {-8, {8, 18, 12}}, 
  {-8, {8, 21, 1}}, {-8, {8, 21, 2}}, {8, {8, 21, 11}}, {8, {8, 21, 12}}, 
  {-8, {8, 22, 1}}, {-8, {8, 22, 2}}, {8, {8, 22, 11}}, {8, {8, 22, 12}}, 
  {-4, {8, 23, 1}}, {-4, {8, 23, 2}}, {4, {8, 23, 3}}, {4, {8, 23, 4}}, 
  {4, {8, 23, 11}}, {4, {8, 23, 12}}, {-4, {8, 23, 13}}, {-4, {8, 23, 14}}, 
  {-4, {8, 24, 1}}, {-4, {8, 24, 2}}, {4, {8, 24, 3}}, {4, {8, 24, 4}}, 
  {4, {8, 24, 11}}, {4, {8, 24, 12}}, {-4, {8, 24, 13}}, {-4, {8, 24, 14}}, 
  {-4, {8, 25, 1}}, {-4, {8, 25, 2}}, {4, {8, 25, 3}}, {4, {8, 25, 4}}, 
  {-4, {8, 25, 11}}, {-4, {8, 25, 12}}, {4, {8, 25, 13}}, {4, {8, 25, 14}}, 
  {-4, {8, 26, 1}}, {-4, {8, 26, 2}}, {4, {8, 26, 3}}, {4, {8, 26, 4}}, 
  {-4, {8, 26, 11}}, {-4, {8, 26, 12}}, {4, {8, 26, 13}}, {4, {8, 26, 14}}, 
  {4, {9, 1, 11}}, {4, {9, 1, 12}}, {-4, {9, 1, 13}}, {-4, {9, 1, 14}}, 
  {4, {9, 2, 11}}, {4, {9, 2, 12}}, {-4, {9, 2, 13}}, {-4, {9, 2, 14}}, 
  {-4, {9, 3, 11}}, {-4, {9, 3, 12}}, {4, {9, 3, 13}}, {4, {9, 3, 14}}, 
  {-4, {9, 4, 11}}, {-4, {9, 4, 12}}, {4, {9, 4, 13}}, {4, {9, 4, 14}}, 
  {-8, {9, 5, 1}}, {-8, {9, 5, 2}}, {8, {9, 5, 3}}, {8, {9, 5, 4}}, 
  {-8, {9, 6, 1}}, {-8, {9, 6, 2}}, {8, {9, 6, 3}}, {8, {9, 6, 4}}, 
  {-8, {9, 11, 1}}, {-8, {9, 11, 2}}, {8, {9, 11, 3}}, {8, {9, 11, 4}}, 
  {-8, {9, 12, 1}}, {-8, {9, 12, 2}}, {8, {9, 12, 3}}, {8, {9, 12, 4}}, 
  {-8, {9, 17, 3}}, {-8, {9, 17, 4}}, {8, {9, 17, 11}}, {8, {9, 17, 12}}, 
  {-8, {9, 18, 3}}, {-8, {9, 18, 4}}, {8, {9, 18, 11}}, {8, {9, 18, 12}}, 
  {8, {9, 21, 1}}, {8, {9, 21, 2}}, {-8, {9, 21, 11}}, {-8, {9, 21, 12}}, 
  {8, {9, 22, 1}}, {8, {9, 22, 2}}, {-8, {9, 22, 11}}, {-8, {9, 22, 12}}, 
  {4, {9, 23, 1}}, {4, {9, 23, 2}}, {-4, {9, 23, 3}}, {-4, {9, 23, 4}}, 
  {-4, {9, 23, 11}}, {-4, {9, 23, 12}}, {4, {9, 23, 13}}, {4, {9, 23, 14}}, 
  {4, {9, 24, 1}}, {4, {9, 24, 2}}, {-4, {9, 24, 3}}, {-4, {9, 24, 4}}, 
  {-4, {9, 24, 11}}, {-4, {9, 24, 12}}, {4, {9, 24, 13}}, {4, {9, 24, 14}}, 
  {4, {9, 25, 1}}, {4, {9, 25, 2}}, {-4, {9, 25, 3}}, {-4, {9, 25, 4}}, 
  {4, {9, 25, 11}}, {4, {9, 25, 12}}, {-4, {9, 25, 13}}, {-4, {9, 25, 14}}, 
  {4, {9, 26, 1}}, {4, {9, 26, 2}}, {-4, {9, 26, 3}}, {-4, {9, 26, 4}}, 
  {4, {9, 26, 11}}, {4, {9, 26, 12}}, {-4, {9, 26, 13}}, {-4, {9, 26, 14}}, 
  {-4, {10, 1, 11}}, {-4, {10, 1, 12}}, {4, {10, 1, 13}}, {4, {10, 1, 14}}, 
  {-4, {10, 2, 11}}, {-4, {10, 2, 12}}, {4, {10, 2, 13}}, {4, {10, 2, 14}}, 
  {4, {10, 3, 11}}, {4, {10, 3, 12}}, {-4, {10, 3, 13}}, {-4, {10, 3, 14}}, 
  {4, {10, 4, 11}}, {4, {10, 4, 12}}, {-4, {10, 4, 13}}, {-4, {10, 4, 14}}, 
  {-8, {10, 5, 1}}, {-8, {10, 5, 2}}, {8, {10, 5, 3}}, {8, {10, 5, 4}}, 
  {-8, {10, 6, 1}}, {-8, {10, 6, 2}}, {8, {10, 6, 3}}, {8, {10, 6, 4}}, 
  {-8, {10, 13, 1}}, {-8, {10, 13, 2}}, {8, {10, 13, 3}}, {8, {10, 13, 4}}, 
  {-8, {10, 14, 1}}, {-8, {10, 14, 2}}, {8, {10, 14, 3}}, {8, {10, 14, 4}}, 
  {-8, {10, 15, 3}}, {-8, {10, 15, 4}}, {8, {10, 15, 13}}, {8, {10, 15, 14}}, 
  {-8, {10, 16, 3}}, {-8, {10, 16, 4}}, {8, {10, 16, 13}}, {8, {10, 16, 14}}, 
  {8, {10, 19, 1}}, {8, {10, 19, 2}}, {-8, {10, 19, 13}}, {-8, {10, 19, 14}}, 
  {8, {10, 20, 1}}, {8, {10, 20, 2}}, {-8, {10, 20, 13}}, {-8, {10, 20, 14}}, 
  {4, {10, 23, 1}}, {4, {10, 23, 2}}, {-4, {10, 23, 3}}, {-4, {10, 23, 4}}, 
  {-4, {10, 23, 11}}, {-4, {10, 23, 12}}, {4, {10, 23, 13}}, 
  {4, {10, 23, 14}}, {4, {10, 24, 1}}, {4, {10, 24, 2}}, {-4, {10, 24, 3}}, 
  {-4, {10, 24, 4}}, {-4, {10, 24, 11}}, {-4, {10, 24, 12}}, 
  {4, {10, 24, 13}}, {4, {10, 24, 14}}, {4, {10, 25, 1}}, {4, {10, 25, 2}}, 
  {-4, {10, 25, 3}}, {-4, {10, 25, 4}}, {4, {10, 25, 11}}, {4, {10, 25, 12}}, 
  {-4, {10, 25, 13}}, {-4, {10, 25, 14}}, {4, {10, 26, 1}}, {4, {10, 26, 2}}, 
  {-4, {10, 26, 3}}, {-4, {10, 26, 4}}, {4, {10, 26, 11}}, {4, {10, 26, 12}}, 
  {-4, {10, 26, 13}}, {-4, {10, 26, 14}}}, {{2, {7, 1}}, {2, {7, 2}}, 
  {-2, {7, 3}}, {-2, {7, 4}}, {2, {7, 15}}, {2, {7, 16}}, {-2, {7, 19}}, 
  {-2, {7, 20}}, {2, {7, 23}}, {2, {7, 24}}, {-2, {7, 25}}, {-2, {7, 26}}, 
  {-2, {8, 1}}, {-2, {8, 2}}, {2, {8, 3}}, {2, {8, 4}}, {-2, {8, 17}}, 
  {-2, {8, 18}}, {2, {8, 21}}, {2, {8, 22}}, {2, {8, 23}}, {2, {8, 24}}, 
  {-2, {8, 25}}, {-2, {8, 26}}, {2, {9, 1}}, {2, {9, 2}}, {-2, {9, 3}}, 
  {-2, {9, 4}}, {2, {9, 17}}, {2, {9, 18}}, {-2, {9, 21}}, {-2, {9, 22}}, 
  {-2, {9, 23}}, {-2, {9, 24}}, {2, {9, 25}}, {2, {9, 26}}, {-2, {10, 1}}, 
  {-2, {10, 2}}, {2, {10, 3}}, {2, {10, 4}}, {-2, {10, 15}}, {-2, {10, 16}}, 
  {2, {10, 19}}, {2, {10, 20}}, {-2, {10, 23}}, {-2, {10, 24}}, 
  {2, {10, 25}}, {2, {10, 26}}}, {{1, {7, 5}}, {1, {7, 6}}, {-3/2, {7, 7}}, 
  {-1/2, {7, 8}}, {-1/2, {7, 9}}, {-3/2, {7, 10}}, {1, {7, 13}}, 
  {1, {7, 14}}, {1, {8, 5}}, {1, {8, 6}}, {-1/2, {8, 7}}, {-3/2, {8, 8}}, 
  {-3/2, {8, 9}}, {-1/2, {8, 10}}, {1, {8, 11}}, {1, {8, 12}}, {-1, {9, 5}}, 
  {-1, {9, 6}}, {1/2, {9, 7}}, {3/2, {9, 8}}, {3/2, {9, 9}}, {1/2, {9, 10}}, 
  {-1, {9, 11}}, {-1, {9, 12}}, {-1, {10, 5}}, {-1, {10, 6}}, {3/2, {10, 7}}, 
  {1/2, {10, 8}}, {1/2, {10, 9}}, {3/2, {10, 10}}, {-1, {10, 13}}, 
  {-1, {10, 14}}}, {{2, {7, 5}}, {2, {7, 6}}, {2, {7, 7}}, {-2, {7, 8}}, 
  {-2, {7, 9}}, {2, {7, 10}}, {-2, {7, 13}}, {-2, {7, 14}}, {-1, {7, 15}}, 
  {-1, {7, 16}}, {-1, {7, 19}}, {-1, {7, 20}}, {1, {7, 23}}, {1, {7, 24}}, 
  {1, {7, 25}}, {1, {7, 26}}, {2, {8, 5}}, {2, {8, 6}}, {-2, {8, 7}}, 
  {2, {8, 8}}, {2, {8, 9}}, {-2, {8, 10}}, {-2, {8, 11}}, {-2, {8, 12}}, 
  {-1, {8, 17}}, {-1, {8, 18}}, {-1, {8, 21}}, {-1, {8, 22}}, {1, {8, 23}}, 
  {1, {8, 24}}, {1, {8, 25}}, {1, {8, 26}}, {-2, {9, 5}}, {-2, {9, 6}}, 
  {2, {9, 7}}, {-2, {9, 8}}, {-2, {9, 9}}, {2, {9, 10}}, {2, {9, 11}}, 
  {2, {9, 12}}, {1, {9, 17}}, {1, {9, 18}}, {1, {9, 21}}, {1, {9, 22}}, 
  {-1, {9, 23}}, {-1, {9, 24}}, {-1, {9, 25}}, {-1, {9, 26}}, {-2, {10, 5}}, 
  {-2, {10, 6}}, {-2, {10, 7}}, {2, {10, 8}}, {2, {10, 9}}, {-2, {10, 10}}, 
  {2, {10, 13}}, {2, {10, 14}}, {1, {10, 15}}, {1, {10, 16}}, {1, {10, 19}}, 
  {1, {10, 20}}, {-1, {10, 23}}, {-1, {10, 24}}, {-1, {10, 25}}, 
  {-1, {10, 26}}}, {{16/3, {7, 7}}, {-16/3, {7, 10}}, {-4, {7, 15}}, 
  {-4, {7, 16}}, {4, {7, 19}}, {4, {7, 20}}, {-16/3, {8, 8}}, {16/3, {8, 9}}, 
  {-4, {8, 17}}, {-4, {8, 18}}, {4, {8, 21}}, {4, {8, 22}}, {16/3, {9, 8}}, 
  {-16/3, {9, 9}}, {4, {9, 17}}, {4, {9, 18}}, {-4, {9, 21}}, {-4, {9, 22}}, 
  {-16/3, {10, 7}}, {16/3, {10, 10}}, {4, {10, 15}}, {4, {10, 16}}, 
  {-4, {10, 19}}, {-4, {10, 20}}}, {{8, {7, 7}}, {-8, {7, 8}}, {-8, {7, 9}}, 
  {8, {7, 10}}, {-16, {7, 13}}, {-16, {7, 14}}, {8, {7, 23}}, {8, {7, 24}}, 
  {8, {7, 25}}, {8, {7, 26}}, {-8, {8, 7}}, {8, {8, 8}}, {8, {8, 9}}, 
  {-8, {8, 10}}, {-16, {8, 11}}, {-16, {8, 12}}, {8, {8, 23}}, {8, {8, 24}}, 
  {8, {8, 25}}, {8, {8, 26}}, {8, {9, 7}}, {-8, {9, 8}}, {-8, {9, 9}}, 
  {8, {9, 10}}, {16, {9, 11}}, {16, {9, 12}}, {-8, {9, 23}}, {-8, {9, 24}}, 
  {-8, {9, 25}}, {-8, {9, 26}}, {-8, {10, 7}}, {8, {10, 8}}, {8, {10, 9}}, 
  {-8, {10, 10}}, {16, {10, 13}}, {16, {10, 14}}, {-8, {10, 23}}, 
  {-8, {10, 24}}, {-8, {10, 25}}, {-8, {10, 26}}}, 
 {{16/3, {7, 7}}, {-16/3, {7, 10}}, {-16/3, {8, 8}}, {16/3, {8, 9}}, 
  {16/3, {9, 8}}, {-16/3, {9, 9}}, {-16/3, {10, 7}}, {16/3, {10, 10}}}, 
 {{-4, {7, 7}}, {4, {7, 8}}, {4, {7, 9}}, {-4, {7, 10}}, {8, {7, 13}}, 
  {8, {7, 14}}, {-4, {7, 23}}, {-4, {7, 24}}, {-4, {7, 25}}, {-4, {7, 26}}, 
  {4, {8, 7}}, {-4, {8, 8}}, {-4, {8, 9}}, {4, {8, 10}}, {8, {8, 11}}, 
  {8, {8, 12}}, {-4, {8, 23}}, {-4, {8, 24}}, {-4, {8, 25}}, {-4, {8, 26}}, 
  {-4, {9, 7}}, {4, {9, 8}}, {4, {9, 9}}, {-4, {9, 10}}, {-8, {9, 11}}, 
  {-8, {9, 12}}, {4, {9, 23}}, {4, {9, 24}}, {4, {9, 25}}, {4, {9, 26}}, 
  {4, {10, 7}}, {-4, {10, 8}}, {-4, {10, 9}}, {4, {10, 10}}, {-8, {10, 13}}, 
  {-8, {10, 14}}, {4, {10, 23}}, {4, {10, 24}}, {4, {10, 25}}, 
  {4, {10, 26}}}, {{-1, {7}}, {1, {8}}, {-1, {9}}, {1, {10}}}, 
 {{2, {7}}, {2, {8}}, {-2, {9}}, {-2, {10}}}, {{1, {}}}};

gplSum[terms_,a_,v_] := Total[(#[[1]] G[a[[#[[2]]]],v])& /@ terms];
transport[a_,v_] := gplSum[#,a,v]& /@ wordData;

(* Boundary transport along beta, followed by the rationalized transport
   from (x,-x u^2,0) to (x,y,z). *)
rawF15[x_,y_,z_] := Module[{u,v},
  If[And@@(NumericQ/@{x,y,z}) &&
    !TrueQ[0<x<1 && 0<y<1 && x!=y && 0<=z<2 Sqrt[x y]],
    Return[$Failed]];
  If[TrueQ[z==0],Return[Last[boundary[x,y]]]];
  u=(z+Sqrt[z^2-4 x y])/(2 x);
  v=2 z/(Sqrt[(1+x)^2(1+y)^2-4 z^2]+(1+x)(1+y));
  boundaryS2[x,y,u].transport[poles[x,u],v]
];

(* Express the classical boundary functions in the same GPL notation. *)
classicalToGPL[expr_] := expr /. {
  Log[t_] :> G[{0},t],
  PolyLog[n_Integer,t_] :> -G[Join[ConstantArray[0,n-1],{1}],t]
};

f15[x_,y_,z_] := classicalToGPL[rawF15[x,y,z]];

B2[x_,y_,z_] := Module[{f=f15[x,y,z]},
  If[f===$Failed,$Failed,(1+x^2)^2 (1+y^2) f/
   ((1-x)^2 (1+x) (1-y) Sqrt[(1+x)^2 (1+y)^2-4 z^2])]];

(* Feynman-parameter evaluation of the normalized calB_s^(2).
   S=-s/m^2=(1-x)^2/x, T=-t/m^2=(1-y)^2/y,
   V=p_i^2/m^2=-M^2/m^2=z/Sqrt[x y]-2.

   The scalar integral multiplied by m^6 is 2 Integrate[U/F^3].
   B2Feynman multiplies it by (2+S)^2 (2+T). Set the sum
   of the six outer parameters to 1, and integrate the massless-rung
   parameter h from 0 to Infinity. Write the outer triples as A r and B q,
   A+B=1. Then U=AB+h, F=AB H+h K, and the h integral is
   1/(AB K H^2)+1/(AB K^2 H). Multiplication by the simplex Jacobian
   gives the density below. Here H,K>0 in 0<x,y<1, 0<=z<2 Sqrt[x y]. *)
B2Feynman[x0_?NumericQ,y0_?NumericQ,z0_?NumericQ,
 wp_:MachinePrecision,goal_:8] := Module[
 {x,y,z,s,t,v,a,b,r1,r2,r3,q1,q2,q3,h,k,density,r,j,q,l,points},
 If[!TrueQ[0<x0<1 && 0<y0<1 && 0<=z0<2 Sqrt[x0 y0]],Return[$Failed]];
 If[wp=!=MachinePrecision && !TrueQ[IntegerQ[wp] && wp>=20 &&
  (Precision[{x0,y0,z0}]/.MachinePrecision->$MachinePrecision)>=wp+20],Return[$Failed]];
 If[!TrueQ[IntegerQ[goal] && 1<=goal<If[wp===MachinePrecision,14,wp]],Return[$Failed]];
 {x,y,z}=N[{x0,y0,z0},If[wp===MachinePrecision,wp,wp+20]];
 s=(1-x)^2/x; t=(1-y)^2/y; v=z/Sqrt[x y]-2;
 b=1-a;
 r1=r; r2=(1-r)j; r3=(1-r)(1-j);
 q1=q; q2=(1-q)l; q3=(1-q)(1-l);
 h=1+a(v r2(r1+r3)+s r1 r3)+b(v q3(q1+q2)+s q1 q2);
 k=1+v(a r2+b q3)(a(r1+r3)+b(q1+q2))+
   s(a r1+b q1)(a r3+b q2)+t a b r2 q3;
 density=a b(1-r)(1-q)(1/(k h^2)+1/(k^2 h));
 points=If[goal<=8,8,12];
 (1+x^2)^2(1+y^2)/(x^2 y) NIntegrate[density,
  {a,0,1},{r,0,1},{j,0,1},{q,0,1},{l,0,1},
  WorkingPrecision->wp,AccuracyGoal->goal,PrecisionGoal->goal,
  MaxRecursion->20,Method->{"GaussKronrodRule","Points"->points}]
];

(* Evaluate the same GPL sum as B2. Classical boundary functions at the
   real starting point are evaluated by Mathematica; both subsequent
   transports are evaluated as GPLs by GiNaC. *)
decimal[r_,digits_] := Module[{d},
 If[TrueQ[r==0],Return["0"]];
 d=RealDigits[N[Abs[r],digits+10],10,digits];
 If[r<0,"-",""]<>"0."<>StringJoin[ToString/@d[[1]]]<>"E"<>ToString[d[[2]]]];
complex[z_,digits_] := "("<>decimal[Re[z],digits]<>")+I*("<>decimal[Im[z],digits]<>")";
shellQuote[s_] := "'"<>StringReplace[s,"'"->"'\\''"]<>"'";
B2N[x_?NumericQ,y_?NumericQ,z_?NumericQ,digits_Integer:40,ginsh_String:"ginsh"] :=
 Module[{xx,yy,zz,expr,words,input,file,status,raw,values,result},
  If[!TrueQ[digits>=20 &&
    (Precision[{x,y,z}]/.MachinePrecision->$MachinePrecision)>=digits+30],Return[$Failed]];
  {xx,yy,zz}=N[{x,y,z},digits+30];
  expr=rawF15[xx,yy,zz];
  If[expr===$Failed,Return[$Failed]];
  expr=(1+xx^2)^2 (1+yy^2) expr/
   ((1-xx)^2(1+xx)(1-yy)Sqrt[(1+xx)^2(1+yy)^2-4zz^2]);
  words=DeleteDuplicates[Cases[expr,_G,Infinity]];
  If[words==={},Return[N[expr,digits]]];
  (* None of these transport words has a zero endpoint or a trailing zero
     letter at the comparison points, so scaling the endpoint to 1 is valid. *)
  input="Digits="<>ToString[digits]<>":\n"<>
   StringRiffle[("evalf(G({"<>
    StringRiffle[complex[#,digits]& /@ (#[[1]]/#[[2]]),","]<>
    "},1));")& /@ words,"\n"]<>"\nquit:\n";
  file=CreateTemporary[]; Export[file,input,"Text"];
  status=Run[shellQuote[ginsh]<>" "<>shellQuote[file]<>" > "<>
   shellQuote[file<>".out"]<>" 2> "<>shellQuote[file<>".err"]];
  raw=Select[StringSplit[Import[file<>".out","Text"],"\n"],StringLength[#]>0&];
  result=$Failed;
  If[status==0 && Length[raw]==Length[words] &&
     StringTrim[Import[file<>".err","Text"]]=="",
   values=ToExpression[StringReplace[StringReplace[raw,{"E"->"*^","i"->"I"}],
     RegularExpression["([0-9]+\\.[0-9]+)"]->("$1`"<>ToString[digits])]];
   If[VectorQ[values,NumberQ],result=expr/.Thread[words->values]]];
  DeleteFile /@ {file,file<>".out",file<>".err"};
  If[!NumberQ[result],Return[$Failed]];
  N[result,digits]
 ];

(* Loading performs no numerical integrations. The default check uses
   20-digit GPL values and one independent parameter integration per point.
   Pass target=13 for the slower paper check. Differences are observed errors. *)
runDoubleBoxChecks[ginsh_String:"ginsh",target_Integer:8] := Module[{digits},
 If[!TrueQ[1<=target<=13],Return[$Failed]];
 digits=Max[20,target+10];
 Table[
  Module[{gpl,fp,relative,agreement},
   Print["Checking ",point];
   gpl=B2N[Sequence@@point,digits,ginsh];
   If[!NumberQ[gpl],Return[$Failed]];
   fp=B2Feynman[Sequence@@point,MachinePrecision,Min[target,12]];
   If[!NumberQ[fp],Return[$Failed]];
   (* Compare the stored binary value; this does not add input accuracy. *)
   relative=Abs[Rationalize[fp,0]-gpl]/Abs[gpl];
   agreement=Max[0,Floor[Min[$MachinePrecision,Precision[gpl],
     If[TrueQ[relative==0],Infinity,-Log[10,relative]]]]];
   <|"point"->point,"GPL"->gpl,"Feynman"->fp,
     "relativeDifference"->relative,"agreementDigits"->agreement,
     "passed"->TrueQ[relative<10^-target && Abs[Im[gpl]]/Abs[gpl]<10^-target]|>
  ],{point,{{1/4,1/2,1/5},{2/5,7/10,3/10},
    {3/10,4/5,1/20},{2/5,1/4,Sqrt[1/10]}}}]
];

End[];
EndPackage[];


==> anc/doubleboxsymbol.m <==
(* Weight-four symbol of the pure double-box master f15.

   Get["doubleboxsymbol.m"] loads doubleBoxSymbol and doubleBoxTest.
   In doubleBoxSymbol, {c,{i,j,k,l}} means
       c W_i tensor W_j tensor W_k tensor W_l.
   Indices use the manuscript alphabet W1,...,W20, with W1,...,W6
   the one-loop letters. Entries are ordered from first to last;
   differentiation appends the last entry. Coefficients are exact.

   doubleBoxTest contains the collected result of the classical-polylogarithm
   test. Its nonzero result shows that classical Li_n and their products
   do not suffice. It uses the same {coefficient,indices} format.
   Neither list contains kinematic prefactors or zero-symbol constants. *)

doubleBoxSymbol = {
  {8, {1,1,3,1}},
  {-16, {1,1,8,1}},
  {8, {1,1,8,3}},
  {-2, {1,1,10,1}},
  {1, {1,1,10,3}},
  {8, {1,1,13,1}},
  {-4, {1,1,13,3}},
  {-4, {1,1,15,1}},
  {2, {1,1,15,3}},
  {-16, {1,1,16,1}},
  {4, {1,1,17,1}},
  {8, {1,1,18,1}},
  {2, {1,1,20,5}},
  {-2, {1,1,20,11}},
  {-2, {1,2,1,3}},
  {-2, {1,2,3,1}},
  {-2, {1,3,2,1}},
  {1, {1,3,3,3}},
  {-2, {1,3,5,5}},
  {2, {1,3,5,11}},
  {-4, {1,3,7,1}},
  {-4, {1,3,8,3}},
  {1, {1,3,10,1}},
  {-1/2, {1,3,10,3}},
  {-2, {1,3,13,1}},
  {2, {1,3,13,3}},
  {2, {1,3,15,1}},
  {-1, {1,3,15,3}},
  {-4, {1,3,16,3}},
  {1, {1,3,17,3}},
  {2, {1,3,18,3}},
  {-1, {1,3,19,5}},
  {1, {1,3,19,11}},
  {-2, {1,5,5,3}},
  {-8, {1,5,8,5}},
  {8, {1,5,8,11}},
  {-2, {1,5,10,5}},
  {2, {1,5,10,11}},
  {2, {1,5,11,3}},
  {4, {1,5,13,5}},
  {-4, {1,5,13,11}},
  {-8, {1,5,16,5}},
  {8, {1,5,16,11}},
  {4, {1,5,17,5}},
  {-4, {1,5,17,11}},
  {-1, {1,5,19,3}},
  {2, {1,5,20,1}},
  {-4, {1,7,1,3}},
  {-4, {1,7,3,1}},
  {-8, {1,8,1,3}},
  {-8, {1,8,3,1}},
  {-2, {1,11,3,5}},
  {2, {1,11,3,11}},
  {8, {1,11,8,5}},
  {-8, {1,11,8,11}},
  {2, {1,11,10,5}},
  {-2, {1,11,10,11}},
  {-4, {1,11,13,5}},
  {4, {1,11,13,11}},
  {8, {1,11,16,5}},
  {-8, {1,11,16,11}},
  {-4, {1,11,17,5}},
  {4, {1,11,17,11}},
  {1, {1,11,19,3}},
  {-2, {1,11,20,1}},
  {2, {1,13,1,3}},
  {2, {1,13,3,1}},
  {-2, {2,2,1,3}},
  {4, {2,2,3,1}},
  {-4, {2,2,6,5}},
  {4, {2,2,6,11}},
  {-16, {2,2,8,1}},
  {-4, {2,2,9,3}},
  {-2, {2,2,10,1}},
  {1, {2,2,10,3}},
  {8, {2,2,13,1}},
  {-2, {2,2,14,3}},
  {-4, {2,2,15,1}},
  {2, {2,2,15,3}},
  {-16, {2,2,16,1}},
  {4, {2,2,17,1}},
  {8, {2,2,18,1}},
  {2, {2,2,20,5}},
  {-2, {2,2,20,11}},
  {-2, {2,4,2,1}},
  {1, {2,4,3,3}},
  {-2, {2,4,5,5}},
  {2, {2,4,5,11}},
  {-4, {2,4,7,1}},
  {-4, {2,4,8,3}},
  {1, {2,4,10,1}},
  {-1/2, {2,4,10,3}},
  {-2, {2,4,13,1}},
  {2, {2,4,13,3}},
  {2, {2,4,15,1}},
  {-1, {2,4,15,3}},
  {-4, {2,4,16,3}},
  {1, {2,4,17,3}},
  {2, {2,4,18,3}},
  {-1, {2,4,19,5}},
  {1, {2,4,19,11}},
  {2, {2,5,3,5}},
  {-2, {2,5,3,11}},
  {-8, {2,5,8,5}},
  {8, {2,5,8,11}},
  {-2, {2,5,10,5}},
  {2, {2,5,10,11}},
  {4, {2,5,13,5}},
  {-4, {2,5,13,11}},
  {-8, {2,5,16,5}},
  {8, {2,5,16,11}},
  {4, {2,5,17,5}},
  {-4, {2,5,17,11}},
  {-1, {2,5,19,3}},
  {2, {2,5,20,1}},
  {2, {2,12,3,5}},
  {-2, {2,12,3,11}},
  {-8, {2,12,8,5}},
  {8, {2,12,8,11}},
  {-2, {2,12,10,5}},
  {2, {2,12,10,11}},
  {4, {2,12,13,5}},
  {-4, {2,12,13,11}},
  {-8, {2,12,16,5}},
  {8, {2,12,16,11}},
  {4, {2,12,17,5}},
  {-4, {2,12,17,11}},
  {-1, {2,12,19,3}},
  {2, {2,12,20,1}},
  {-2, {5,1,3,5}},
  {2, {5,1,3,11}},
  {-2, {5,1,5,3}},
  {2, {5,1,11,3}},
  {2, {5,5,1,3}},
  {4, {5,5,6,5}},
  {-4, {5,5,6,11}},
  {8, {5,5,8,1}},
  {-4, {5,5,13,1}},
  {2, {5,5,14,3}},
  {4, {5,5,15,1}},
  {-2, {5,5,15,3}},
  {8, {5,5,16,1}},
  {-8, {5,5,18,1}},
  {4, {5,6,2,1}},
  {-2, {5,6,3,3}},
  {4, {5,6,5,5}},
  {-4, {5,6,5,11}},
  {8, {5,6,7,1}},
  {8, {5,6,8,3}},
  {-2, {5,6,10,1}},
  {1, {5,6,10,3}},
  {4, {5,6,13,1}},
  {-4, {5,6,13,3}},
  {-4, {5,6,15,1}},
  {2, {5,6,15,3}},
  {8, {5,6,16,3}},
  {-2, {5,6,17,3}},
  {-4, {5,6,18,3}},
  {2, {5,6,19,5}},
  {-2, {5,6,19,11}},
  {-2, {5,11,1,3}},
  {-2, {5,11,3,1}},
  {2, {5,13,3,5}},
  {-2, {5,13,3,11}},
  {-8, {5,13,8,5}},
  {8, {5,13,8,11}},
  {-2, {5,13,10,5}},
  {2, {5,13,10,11}},
  {4, {5,13,13,5}},
  {-4, {5,13,13,11}},
  {-8, {5,13,16,5}},
  {8, {5,13,16,11}},
  {4, {5,13,17,5}},
  {-4, {5,13,17,11}},
  {-1, {5,13,19,3}},
  {2, {5,13,20,1}},
  {-2, {5,14,3,5}},
  {2, {5,14,3,11}},
  {8, {5,14,8,5}},
  {-8, {5,14,8,11}},
  {2, {5,14,10,5}},
  {-2, {5,14,10,11}},
  {-4, {5,14,13,5}},
  {4, {5,14,13,11}},
  {8, {5,14,16,5}},
  {-8, {5,14,16,11}},
  {-4, {5,14,17,5}},
  {4, {5,14,17,11}},
  {1, {5,14,19,3}},
  {-2, {5,14,20,1}}
};

(* Antisymmetrize entries 1,2 and 3,4, then subtract the pair-exchanged expression and collect equal words. *)
doubleBoxTest = Module[{permutations,signs,terms},
 permutations={{1,2,3,4},{2,1,3,4},{1,2,4,3},{2,1,4,3},
               {3,4,1,2},{3,4,2,1},{4,3,1,2},{4,3,2,1}};
 signs={1,-1,-1,1,-1,1,1,-1};
 terms=Flatten[Table[
   {entry[[1]] signs[[k]],entry[[2,permutations[[k]]]]},
   {entry,doubleBoxSymbol},{k,8}],1];
 SortBy[Select[
   ({Total[#[[All,1]]],#[[1,2]]}& /@ GatherBy[terms,Last]),
   First[#]!=0&],Last]
];


==> anc/letters.m <==
(* The alphabet {W1,...,W20}; W1,...,W6 are the one-loop letters.
   Usage: Get["letters.m"]; letters[x,y,z][[j]] gives Wj(x,y,z).
   Initial sheet: 0<x,y<1, 0<z<2 Sqrt[x y], chi=+I Sqrt[4 x y-z^2],
   Delta>0. For continuation, use letters[x,y,z,chi,Delta] with the
   continuously transported roots; the three-argument form specifies
   the initial sheet only. *)

letters[x_, y_, z_] := letters[x,y,z,Sqrt[z^2-4 x y],
  Sqrt[(1+x)^2 (1+y)^2-4 z^2]];

letters[x_, y_, z_, chi_, Delta_] := Module[
  {pPlus, pMinus, p3, p4, p17, p19, p20},

  pPlus = (1 + x) (1 + y);
  pMinus = (1 - x) (1 - y);
  p3 = (1 + x)^2 (1 + y^2) - 2 z^2;
  p4 = (1 + x^2) (1 + y)^2 - 2 z^2;
  p17 = 1 - 3 x^2 + 4 x y - 3 y^2 + x^2 y^2;
  p19 = 2 x (x - y) (1 - x y) + (1 - x)^2 z^2;
  p20 = 2 (1 + x)^2 y (y - x) (1 - x y)
      + ((1 + x^2) (1 + y^2) - 4 (1 - x + x^2) y) z^2;

  {
    x,                                                             (* W1 *)
    y,                                                             (* W2 *)
    (p3 + (1 + x) (1 - y) Delta)/
      (p3 - (1 + x) (1 - y) Delta),                                 (* W3 *)
    (p4 + (1 - x) (1 + y) Delta)/
      (p4 - (1 - x) (1 + y) Delta),                                 (* W4 *)
    (chi - z)/(chi + z),                                            (* W5 *)
    (pMinus z + chi Delta)/(pMinus z - chi Delta),                   (* W6 *)

    1 - x,                                                         (* W7 *)
    1 + x,                                                         (* W8 *)
    1 - y,                                                         (* W9 *)
    (x - y)^2 (1 - x y)^2 + pMinus^2 z^2,                            (* W10 *)
    (2 x (1 + x) y - z^2 + z chi)/
      (2 x (1 + x) y - z^2 - z chi),                                (* W11 *)
    (-2 x (1 + y) + z^2 + z chi)/
      (-2 x (1 + y) + z^2 - z chi),                                 (* W12 *)
    (1 + x)^2 y - z^2,                                              (* W13 *)
    x (1 + y)^2 - z^2,                                              (* W14 *)
    x + y + x y (x + y) - z^2,                                      (* W15 *)
    ((1 + x) (pPlus + Delta) - 2 z^2)/(2 z),                         (* W16 *)
    (1 + x)^2 ((x - y)^2 pPlus (pPlus + Delta)
      + z^2 (p17 + pMinus Delta))/(2 z^2),                           (* W17 *)
    (1 + x) ((x + y) (pPlus + Delta) - 2 z^2)/(2 z),                 (* W18 *)
    (p19 + (1 - x)^2 z chi)/(p19 - (1 - x)^2 z chi),                 (* W19 *)
    (p20 + pMinus z chi Delta)/(p20 - pMinus z chi Delta)             (* W20 *)
  }
];

